Bidirectionality is Necessary in Cellular Machines for Exact-Arrival Multi-Agent Path Finding

On ranked directed acyclic graphs coupled by vertex conflicts we study exact-arrival multi-agent path finding (departure and arrival pinned in place and time) posed as a distributed output task: every cell must emit its own bit of a valid joint path-support mask. The machines are cellular: one automaton per cell, state factored over cells, communication only along a fixed local fabric, synchronous rounds, a query-independent output round, no central decoder, and a per-topology transition code. "Necessary" here means: on an explicit hard topology, over all its feasible queries, no universally correct local-only architecture can renounce either temporal orientation; with global flags, impossibility becomes a bandwidth-round trade-off. The class is not vacuous: a flooding machine solves every instance in as many rounds as the diameter of the local fabric. The bound survives two concessions: we supply every agent's exact individual cavity, which alone solves the single-agent problem in zero rounds and makes the single-agent direction theorem vacuous; and we allow $k$ one-bit global aggregate flags. On a twelve-cell, two-agent, depth-three topology no forward-only machine with $k=0$ is correct on two feasible queries, for any number of rounds; the time-reversed topology does the same to backward-only machines. Placing $p$ copies side by side gives, for forward-only machines, $J_R+kR\ge p$ at constant depth, where $J_R$ measures how much of the query reaches the targets' cones and is $0$ here. A backward-only machine solves that family in constant rounds and a flag-streaming one in $\lceil p/k\rceil+O(1)$, so the bound is tight in order; on the composite family neither orientation can be renounced. The finite lemmas of the gadget and the pair-invariance contradictions are checked in Lean 4; the semantic bridge, the cone lemma and the counting are paper proofs. We report no benchmarks.

==> anc/README_reproduction.md <==
# Reproduction package

Ancillary files for *Bidirectionality is Necessary in Cellular Machines for
Exact-Arrival Multi-Agent Path Finding*.

Two kinds of evidence are shipped here, and the paper keeps them apart:

* **Enumeration and simulation** (Python), in four grades that the paper keeps
  apart and never conflates:
  * *exhaustively enumerated* -- every valid joint schedule of a basic family is
    generated and counted, under both arrival semantics;
  * *established by an explicit witness* -- **feasibility** of `S_late(r)` under
    both semantics, and of `G_late(r)` under dwell, is shown by exhibiting one
    schedule and checking it against the model; the full schedule sets are
    **not** generated;
  * *a paper argument, spot-checked* -- the **infeasibility** of `G_late(r)`
    under strict is a forced collision at `T_B - 1`, argued on paper; the
    program confirms it only for the small `r` it can enumerate;
  * *exhaustively simulated over a finite grid* -- policy results range over the
    departure rules, push rules and tie orders listed in each block. **All
    possible tie orders are not enumerated.**
  The paper never calls any of this *machine-checked*.
* **Machine-checked proof** (Lean 4). A finite Boolean encoding of the `L = 1`
  gadget and the pair-invariance contradiction forms. The paper calls only this
  *machine-checked*, and states precisely what is and is not inside it.

## Files

| file | what it is |
|---|---|
| `theoremA_check.py` | exhaustive checks V1–V8 for the impossibility theorem (Theorem 2 in the paper) and the bandwidth trade-off (Theorem 3); the file keeps its historical name |
| `expected_theoremA.txt` | frozen expected output of the above |
| `departure_rules_check.py` | two arrival semantics, instance generators, the policy class, the enumerator, and blocks F, S1–S4, D1–D7 for Section 7 |
| `expected_departure_rules.txt` | frozen expected output of the above |
| `theoremA.lean` | the Lean 4 development for the finite `L = 1` gadget |
| `lean-toolchain` | pinned Lean toolchain |
| `lean_run_log.txt` | clean-run log of exactly the files above, with the complete `#print axioms` output |

Nothing else is required. Both Python programs use only the standard library
and import no other file; the Lean file is standalone and needs no Lake project.

`lean_run_log.txt` was produced by running exactly the commands it records
against exactly the files listed above; its integrity block repeats the SHA-256
of `theoremA.lean` so the log can be matched to the shipped source.

The Lean development shared with the companion paper is **not** included here.
The present paper does not depend on any of its declarations: its single-agent
warm-up theorem is restated with a complete paper proof, and no claim in this
paper is supported by that shared file. Including it previously invited the
question of which declarations were load-bearing; the answer is none, so it has
been removed rather than explained.

## Reproduction

```sh
python3 --version                       # 3.9 or later
python3 theoremA_check.py       | diff -u expected_theoremA.txt -
python3 departure_rules_check.py | diff -u expected_departure_rules.txt -

cat lean-toolchain                      # leanprover/lean4:v4.32.0
lean --version
lean theoremA.lean                      # expected exit status 0
```

Each `diff` must print nothing. `theoremA_check.py` additionally ends with
`ALL CHECKS PASSED`, and every check is an `assert`, so a violated invariant
raises rather than printing a wrong number.

SHA-256 of the frozen files:

```text
1902d21be79f80e46d0f93ebc70d6c32f1fd970cd08e163a8eb0dcda3f79f516  theoremA_check.py
370029d63b309724546064c1e4ab087220fde7b19ca49ad9aa38870519bd8d36  expected_theoremA.txt
4bcdd1f6f7362f6db306372828b5ff698447bd4e33b57800876868b97f75a799  departure_rules_check.py
e380dfbb28f2c6f947b9ee086269e801f4fe099f1cdbea299f5b01941723eb9a  expected_departure_rules.txt
e96cfc575e715f36350cc39473299b9009aae77c37a7d5abb120e1f4ae5bc64f  theoremA.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
2c13f9fdd359fe00945cc3a33d5e9c1ebd12c022df066c17846452661b73f80f  lean_run_log.txt
```

## What `theoremA_check.py` establishes

| block | statement in the paper |
|---|---|
| V1, V2 | the forced-output lemma (uniqueness of the valid joint output; Lemma 3 in the paper) under the thick and the thin output convention |
| V3 | the cone-invariance lemma (Lemma 4), including the generous slot-local foreign cavity bits; also prints the undirected distance, which grows with `L` while the directed cone does not |
| V4 | the time-reversed gadget: forced bit and descendant-cone invariance |
| V5 | the direct-sum forcing lemma (Lemma 6) for `p = 1, 2, 3` over all `2^p` queries |
| V6 | V1 and V3 re-checked for `L = 1..6` |
| V7 | an alternative diamond-shaped selector forcing the same flip |
| V8 | the collapse of the single-agent theorem under cavity input (Corollary 2) and the target-placement remark (Remark 4: the target must sit on the responder agent) |

## What `departure_rules_check.py` establishes

The two arrival semantics, the model (M1)–(M5) and the policy class
`Pi(delta, push, tie)` are defined in the file's module docstring, in the same
words as Section 7.

The full run takes well under a second. Block F uses a memoized state-counting
DP, rather than a history-keeping enumeration, in the two places where the state
space is large: the delete-`y` count (132 schedules for `r = 3`), and the
feasibility verdict taken when a witness schedule fails to validate. The second
of these is the one that matters for run time -- a failed witness usually means
the instance is INFEASIBLE, so no cap can trigger and a history-keeping search
would exhaust the entire state space. The DP is regression-checked against the
enumeration for `r = 1, 2` at start-up, and every printed count, including
6, 26 and 132, is unchanged from the enumeration.

**Read block F first.** It prints the feasibility of every family under *both*
semantics. A policy result is meaningful only where the instance itself is
feasible, and three families that are feasible under `dwell` are **infeasible**
under `strict`. An earlier version of Section 7 asserted that a failure under
`dwell` is a fortiori a failure under `strict`; that inference is invalid, and
block F is what makes the invalidity visible before any policy is run.

| block | statement in the paper |
|---|---|
| F | the feasibility matrix: every family × both semantics |
| S1 | `S_hold` under strict EA: which (rule, push, tie) combinations fail. `YW` is vacuous under strict, so the holder on the penultimate location cannot be moved at all. This block also **asserts** the two Section 7.4 properties: `C` is in the pocket at `t=4` in all nine strict schedules, and eight of them advance to `c4` and retreat |
| S2 | `S_late` under strict EA: the latest rule fails under all six push/tie combinations; earliest survives |
| S3 | `S_late(r)` under strict EA defeats residual-`r` for `r = 1..8`, under all six push/tie combinations |
| S4 | the strict-EA coverage table |
| D1 | the `dwell` families: feasibility by exhaustive enumeration and by witness |
| D2 | which (rule, push, tie) combinations fail on `G_give` under `dwell`, over the same six-cell grid as the strict blocks |
| D2b | a **negative** result: under `YA`, a genuinely mirrored second copy does *not* defeat every fixed tie-break, because the tie-break is a total order on locations and two copies occupy disjoint locations |
| D3 | the latest rule fails on `G_late` under all six push/tie combinations |
| D4 | the four quadrants, and both uniform rules failing on one instance holding both families |
| D5 | why the parameterized family is needed: residual-1 survives both basic families |
| D6 | `G_late(r)` defeats residual-`r` for `r = 1..8`, under all six push/tie combinations |
| D7 | scaling in the number of independent copies, including the expansion counts of the naive systematic layer defined in the file |

The two parameterized families differ in **two** respects, and both matter:

| family | B's corridor | dist | slack | `T_B` |
|---|---|---|---|---|
| `S_late(r)` (strict) | `b0-x_1-..-x_{r+1}-y-bG` | `r+3` | `r+1` | `2r+4` |
| `G_late(r)` (dwell) | `b0-x_1-..-x_{r+1}-bG` | `r+2` | `r+1` | `2r+3` |

`G_late(r)` deletes the private location `y` **and** shortens `T_B` by one so as
to preserve the slack. That is what makes it infeasible under strict: `B` would
have to occupy `x_{r+1}` at `T_B - 1 = 2r+2`, where the zero-slack crosser
`A_{r+1}` also is. Deleting `y` while *keeping* `T_B = 2r+4` would raise the
slack to `r+2` and leave a strict-**feasible** instance -- block F enumerates it
and prints 6, 26 and 132 schedules for `r = 1, 2, 3` -- a different family, not
the one used here.

The push parameter has three settings. `YW` allows pushing only an agent camping
on its own goal ahead of time; `YH` only an agent stationary by plan; `YA` any
stationary agent. Under `strict` no agent ever occupies its goal early, so `YW`
is vacuous there and `YH` is its analogue. All three are swept in every policy
block, strict and dwell alike.

Six cautions are built into the file and repeated in the paper.

1. The results show only that a *greedy layer* fails. Since every family is
   feasible in the semantics it is used for, any search complete for that model
   finds a solution on it; that is a statement about the model, and we have run
   no published planner and make no claim about one. The depth-first search of
   block D7 is our own model of a systematic layer, defined in this file.
2. The statement that `S_late(r)` defeats residual-`r` for **all** `r` is a
   conjecture: the construction is parametric, but only `r = 1..8`, over the
   stated finite grid, has been simulated.
3. Under **both** semantics the coverage of the residual rules is independent
   of the push rule and of the tie order tested: those failures are resource
   contests in which no give-way step occurs. The earliest rule is the exception
   in both. Under strict, on `S_hold`, it fails as follows -- read block S1, and
   note that only `YW` is tie-break independent:

   | push | corner-first | pocket-first |
   |---|---|---|
   | `YW` | fail | fail |
   | `YH` | fail | **survives** |
   | `YA` | fail | **survives** |
4. Block D2b is a **dwell-only** experiment: it shows that under `YA` no direct
   sum of `G_give` copies can remove the tie-break dependence there. No mirrored
   pair is run under strict, and D2b is not evidence about strict EA.
5. The holding convention is part of the **policy**, not of the semantics.
   Strict EA forbids early goal occupancy but says nothing about where an early
   departer waits. Block S1 enumerates nine strict schedules for `S_hold`, and
   several of them have the holder advance up the corridor and then *retreat* to
   the pocket -- something this policy never does. The strict results are
   therefore properties of the whole policy class, not of departure rules alone.
6. The `dwell` results are an independent study of a different arrival
   discipline. They are **not** transported to strict EA, and the paper's
   theorems concern strict EA only.

## What `theoremA.lean` does and does not check

Checked, with `#print axioms` reporting `propext` only and no `sorryAx`:

| Lean identifier | paper statement |
|---|---|
| `edge_unit_step`, `edgeHat_unit_step` | the gadget and its reversal are ranked DAGs with unit steps |
| `slot_preserves_rank_on_collision`, `collisions_are_crossed` | the two conflicts are crossed and lie in one rank |
| `edgeHat_is_reversal` | the reversed gadget is the edge reversal (holds by `rfl`: `edgeHat` is *defined* as the reversal, so this row records the definition, not a derived fact) |
| `lemmaA1_thick_unique`, `lemmaA1_thin_unique` | uniqueness of the valid joint output **for the finite Boolean validity encoding used in this file** |
| `lemmaA1_thick_forces_target`, `lemmaA1_thin_forces_target` | the target bit equals the query bit, same encoding |
| `lemmaA1hat_*` | the same for the reversed gadget |
| `lemmaA2_forward_cone_fixpoint`, `lemmaA2_forward_cone_eq` | the forward ancestor cone of the target is exactly `{b0, z1}` and is a fixpoint of the closure step |
| `lemmaA2_backward_cone_fixpoint`, `lemmaA2_backward_cone_eq` | the dual for the descendant cone |
| `lemmaA2_forward_view_equal`, `lemmaA2_backward_view_equal` | the labelled views on the cone agree under the two queries |
| `theoremA_forward_thick_pair_contradiction` and the three siblings | the contradiction, with pair-invariance as an explicit hypothesis |
| `theoremA_composite_thick_excludes_oneway`, `..._thin_...` | the composite-family corollary |

**Not** checked, and stated as such in the paper:

1. **The semantic bridge.** Validity is written in this file as hand-written
   gadget-specific Boolean predicates (`pathSupportABool`,
   `pathSupportBThickBool`, `pathSupportBThinBool`, `noCollisionBool`). That
   these are equivalent to the generic path-support and slot-exclusion
   predicates induced by `edge` and `slot` is **not** proved inside Lean. It is
   a paper argument, cross-checked by the exhaustive Python enumeration, which
   builds the predicates generically from the edge and slot relations.
2. **The reversed validity predicate.** The file sets
   `validHatThick := validThick` rather than re-deriving reverse validity from
   `edgeHat` and swapped pins. The time-reversal duality is a paper lemma.
3. **The operational cone lemma.** Pair-invariance is supplied as a theorem
   hypothesis; the lemma that derives it from the machine class is a paper
   lemma.
4. **The transcript counting**, hence the bandwidth trade-off (Theorem 3), is not formalized at all.
5. The `L >= 2` subdivision, the direct-sum families, and randomized machines
   are outside the Lean development.

Accordingly the package does **not** support an unconditional claim that
"the impossibility theorem is Lean verified", and the paper does not make one.

## Caution on exit status

Lean returns exit status `0` even when a file contains `sorry`, so exit status
alone is not a certificate. The evidence is the combination of source-level
checks and the axiom report:

```sh
grep -cE '^\s*sorry\s*$'  theoremA.lean
grep -cE '^\s*admit\s*$'  theoremA.lean
grep -cE '^\s*axiom\b'    theoremA.lean
```

All three counts are `0`, and no printed declaration depends on `sorryAx`.


==> anc/departure_rules_check.py <==
"""Exhaustive enumeration for the static-departure-rule families of the paper.

Self-contained: standard library only, no other project file.  Abstract
exact-arrival multi-agent path finding on finite undirected location graphs.
Nothing here depends on any implementation.

================================================================================
1.  TWO ARRIVAL SEMANTICS
================================================================================

An *instance* is a finite undirected location graph (V, E) together with agents
i carrying a start s_i, a goal g_i and an arrival time T_i, and a horizon
H = max_i T_i.  A *cell* of the paper's space-time DAG is a pair
(location, time); this file counts LOCATIONS.

A *joint schedule* assigns to each agent a sequence pi_i(0..H) of locations
with

  (M1) pi_i(0) = s_i;
  (M2) pi_i(t+1) = pi_i(t)  or  (pi_i(t), pi_i(t+1)) in E   [waiting allowed];
  (M3) arrival, in one of the two variants below;
  (M4) VERTEX CONFLICT: pi_i(t) != pi_j(t) for i != j, all t;
  (M5) SWAP PROHIBITION: not (pi_i(t)=pi_j(t+1) and pi_j(t)=pi_i(t+1))
       when pi_i(t) != pi_j(t).

The two variants of (M3) are

  STRICT   pi_i(t) != g_i  for every t < T_i;  pi_i(t) = g_i for every t >= T_i.
           The goal is occupied for the first time exactly at T_i.  This is the
           location-graph reading of the ranked-DAG discipline used in the rest
           of the paper, where the goal is a cell at a fixed rank and occupying
           it early is not expressible.

  DWELL    pi_i(T_i) = g_i and pi_i(t) = g_i for every t >= T_i, with no
           constraint for t < T_i.  Early visits to one's own goal are legal,
           including leaving again and returning.  This is a fixed-time goal
           occupancy with early goal visits permitted and post-arrival parking;
           it is NOT the standard deadline-with-dwell condition, and it is
           strictly more permissive than STRICT.

The two are genuinely different problems, and a family feasible under one may be
infeasible under the other.  Block F below prints the whole feasibility matrix,
which is the first thing to look at.

================================================================================
2.  THE POLICY CLASS  Pi(delta, push, tie)
================================================================================

  delta  DEPARTURE RULE.  Let slack_i = T_i - dist(s_i, g_i).
         delay_i = 0                     ('earliest')
                 = slack_i               ('latest')
                 = max(0, slack_i - r)   ('residual-r', keeping r units in hand)
         latest = residual-0; earliest = residual-r for r >= max slack.

  push   WHO MAY BE PUSHED ASIDE by a higher-priority mover:
         'YW' only an agent camping on its OWN GOAL ahead of time.  Under STRICT
              this is vacuous, since no agent ever occupies its goal early.
         'YH' only an agent that is stationary BY PLAN (holding).  Under DWELL
              the three form a chain  YW <= YH <= YA :  YH is at least as
              permissive as YW and no more permissive than YA (holding by plan
              includes goal-camping).  Under STRICT, YW is vacuous and YH is its
              natural analogue.
         'YA' any stationary agent, whether by plan or because it was blocked.

  tie    a total order on locations, used among give-way targets.  The sweeps
         below range over TWO CHOSEN orders per family -- corner-first and
         pocket-first, or ascending and descending index where those roles are
         absent -- never over all total orders.  "All six push/tie combinations"
         means the three push rules against those two orders.

PLAN.  Each agent takes a free-arrival shortest path to its goal, ignoring the
others, ties by ascending location id.  It waits delay_i steps at its start.
Under STRICT it cannot camp on its goal, so it must wait somewhere; THIS POLICY
has it walk the path, stop at the PENULTIMATE location, hold there until T_i - 1
and enter the goal at exactly T_i.  That is a choice made by the policy, not a
consequence of the semantics: the discipline forbids early goal occupancy and
says nothing about where the waiting goes.  Block S1 prints the enumeration that
makes the difference visible -- S_hold has strict schedules in which the holder
advances and then RETREATS to the pocket, which this policy never does.  Under
DWELL the agent walks to the goal and camps there.

PRIORITY.  Static: ascending slack, then ascending agent index.

EXECUTION (synchronous; iterate proposals to a fixed point):
  (i)   a proposal that would swap two agents is withdrawn (lower priority
        yields);
  (ii)  several proposals into one location: highest priority wins;
  (iii) PUSH-ASIDE: a mover whose target is held by a stationary lower-priority
        agent that `push` permits to be moved makes that agent step to one legal
        adjacent location -- excluding locations proposed by others, locations
        held by other stationary agents, swaps, and (under STRICT) the pushed
        agent's own goal before its arrival time -- preferring the smallest
        free-arrival distance to its own goal and breaking ties by `tie`.  The
        pushed agent then replans.  With no legal step the requester stays put.

FAILURE is either an EA-miss (some agent violates its own (M3)) or a deadlock
(two consecutive steps with no movement while some agent is incomplete and none
is waiting by plan).

================================================================================
3.  WHAT THIS PROGRAM ESTABLISHES, AND WHAT IT DOES NOT
================================================================================

* Basic families are EXHAUSTIVELY ENUMERATED: every valid joint schedule is
  generated and counted, under both semantics.
* FEASIBILITY of a parameterized family is established by an EXPLICIT WITNESS
  schedule checked against (M1)-(M5); the full schedule sets are not generated.
* INFEASIBILITY of a parameterized family -- G_late(r) under STRICT -- is a
  PAPER ARGUMENT (a forced collision at T_B - 1), which this program confirms
  only for the small r it can enumerate.
* Policy results are an EXHAUSTIVE SIMULATION OVER A FINITE GRID of policy
  parameters -- the departure rules, push rules and the two tie orders listed in
  each block.  All possible tie orders are NOT enumerated.

Since every family below is feasible in the semantics it is used for, any search
complete for that model finds a solution on it.  That is a statement about the
model.  We have run no published planner and make no claim about one.  The
depth-first search of block D7 is our own model of a systematic layer.

Run:      python3 departure_rules_check.py
Compare:  python3 departure_rules_check.py | diff -u expected_departure_rules.txt -
"""

import itertools
from collections import deque

STRICT, DWELL = 'strict', 'dwell'


# =============================================================================
# generic machinery
# =============================================================================


def bfs_dist(adj, dst):
    d = {dst: 0}
    dq = deque([dst])
    while dq:
        x = dq.popleft()
        for y in adj[x]:
            if y not in d:
                d[y] = d[x] + 1
                dq.append(y)
    return d


def fa_path(adj, src, dst):
    """Free-arrival shortest path; ties broken by ascending location id."""
    d = bfs_dist(adj, dst)
    path = [src]
    while path[-1] != dst:
        nxt = sorted(c for c in adj[path[-1]] if d[c] == d[path[-1]] - 1)[0]
        path.append(nxt)
    return path


def horizon_of(agents):
    return max(a['T'] for a in agents)


def slack_of(adj, a):
    return a['T'] - (len(fa_path(adj, a['start'], a['goal'])) - 1)


def delay_of(adj, a, rule):
    """rule is 'earliest', 'latest', or ('residual', r)."""
    s = slack_of(adj, a)
    if rule == 'earliest':
        return 0
    if rule == 'latest':
        return s
    kind, r = rule
    assert kind == 'residual'
    return max(0, s - r)


def arrival_ok(a, loc, t, semantics):
    """Does occupying `loc` at time `t` respect (M3) for agent `a`?"""
    if t < a['T']:
        return not (semantics == STRICT and loc == a['goal'])
    return loc == a['goal']


def _legal_step(cur, nxt):
    """(M4) vertex conflicts and (M5) swap prohibition for one transition."""
    if len(set(nxt)) < len(nxt):
        return False
    for i, j in itertools.combinations(range(len(cur)), 2):
        if cur[i] == nxt[j] and cur[j] == nxt[i] and cur[i] != cur[j]:
            return False
    return True


# =============================================================================
# exhaustive enumeration of all valid joint schedules
# =============================================================================


def joint_solutions(adj, agents, semantics, horizon=None, cap=None):
    """Every joint schedule satisfying (M1)-(M5) in the given semantics."""
    horizon = horizon_of(agents) if horizon is None else horizon
    sols = []

    def rec(cur, t, hist):
        if cap is not None and len(sols) >= cap:
            return
        if t == horizon:
            if all(cur[i] == a['goal'] for i, a in enumerate(agents)):
                sols.append(hist)
            return
        opts = []
        for i, a in enumerate(agents):
            cand = [c for c in sorted(set([cur[i]] + adj[cur[i]]))
                    if arrival_ok(a, c, t + 1, semantics)]
            if not cand:
                return
            opts.append(cand)
        for nxt in itertools.product(*opts):
            if _legal_step(cur, nxt):
                rec(nxt, t + 1, hist + [nxt])

    start = tuple(a['start'] for a in agents)
    for i, a in enumerate(agents):
        if not arrival_ok(a, a['start'], 0, semantics):
            return []
    rec(start, 0, [start])
    return sols


def count_solutions(adj, agents, semantics, horizon=None):
    """The NUMBER of joint schedules satisfying (M1)-(M5), by a memoized DP over
    (positions, time) states -- no histories are stored, so it is fast where
    joint_solutions would enumerate exponentially many full traces.  Returns
    exactly len(joint_solutions(...)); block F uses it only where the count is
    large.  The equality is regression-checked in __main__ before block F runs."""
    horizon = horizon_of(agents) if horizon is None else horizon
    memo = {}

    def rec(cur, t):
        if t == horizon:
            return 1 if all(cur[i] == a['goal']
                            for i, a in enumerate(agents)) else 0
        key = (cur, t)
        if key in memo:
            return memo[key]
        opts = []
        for i, a in enumerate(agents):
            cand = [c for c in sorted(set([cur[i]] + adj[cur[i]]))
                    if arrival_ok(a, c, t + 1, semantics)]
            if not cand:
                memo[key] = 0
                return 0
            opts.append(cand)
        total = 0
        for nxt in itertools.product(*opts):
            if _legal_step(cur, nxt):
                total += rec(nxt, t + 1)
        memo[key] = total
        return total

    for i, a in enumerate(agents):
        if not arrival_ok(a, a['start'], 0, semantics):
            return 0
    return rec(tuple(a['start'] for a in agents), 0)


def check_schedule(adj, agents, sched, semantics):
    """Verify an explicit joint schedule against (M1)-(M5).  Raises on failure."""
    H = len(sched[0]) - 1
    for i, a in enumerate(agents):
        assert sched[i][0] == a['start'], f'(M1) agent {i}'
        for t in range(H + 1):
            assert arrival_ok(a, sched[i][t], t, semantics), \
                f'(M3) agent {i} at t={t}: {sched[i][t]}'
        for t in range(H):
            assert sched[i][t + 1] == sched[i][t] or \
                sched[i][t + 1] in adj[sched[i][t]], f'(M2) agent {i} at t={t}'
    for t in range(H + 1):
        cells = [sched[i][t] for i in range(len(agents))]
        assert len(set(cells)) == len(cells), f'(M4) at t={t}'
    for t in range(H):
        for i, j in itertools.combinations(range(len(agents)), 2):
            assert not (sched[i][t] == sched[j][t + 1] and
                        sched[j][t] == sched[i][t + 1] and
                        sched[i][t] != sched[j][t]), f'(M5) at t={t}'
    return True


# =============================================================================
# the policy simulator
# =============================================================================


def make_plan(adj, a, pos, t_now, rule, semantics, initial):
    """The location sequence the agent intends to follow from time t_now on,
    starting at `pos`.  Index 0 of the returned list is the position at t_now."""
    path = fa_path(adj, pos, a['goal'])
    delay = delay_of(adj, a, rule) if initial else 0
    if semantics == DWELL:
        return [pos] * delay + path
    # STRICT: hold at the penultimate location so as to enter the goal at T.
    if len(path) == 1:
        return [pos]
    hold = a['T'] - t_now - delay - (len(path) - 1)
    if hold < 0:
        hold = 0                      # already too late; the miss is reported
    return [pos] * delay + path[:-1] + [path[-2]] * hold + [path[-1]]


def simulate(adj, agents, semantics, rule='earliest', push='YW', tie=None,
             horizon=None):
    """Run the policy Pi(rule, push, tie).  Returns (verdict, yields, blocks, trace)."""
    horizon = horizon_of(agents) if horizon is None else horizon
    n = len(agents)
    dist = [bfs_dist(adj, a['goal']) for a in agents]
    pos = [a['start'] for a in agents]
    plans = [make_plan(adj, a, a['start'], 0, rule, semantics, True)
             for a in agents]
    step_i = [0] * n
    slack = [slack_of(adj, agents[i]) for i in range(n)]
    prio = sorted(range(n), key=lambda i: (slack[i], i))
    rank = {i: prio.index(i) for i in range(n)}
    order = tie if tie is not None else sorted(adj.keys())
    yields = blocks = 0
    trace = [tuple(pos)]
    still = 0
    for t in range(1, horizon + 1):
        prop = list(pos)
        at_plan_end = [step_i[i] >= len(plans[i]) - 1 for i in range(n)]
        camping = [pos[i] == agents[i]['goal'] and at_plan_end[i]
                   for i in range(n)]
        intended = [None] * n
        for i in range(n):
            if not at_plan_end[i]:
                intended[i] = plans[i][step_i[i] + 1]
                prop[i] = intended[i]
        holding = [intended[i] is not None and intended[i] == pos[i]
                   for i in range(n)]
        settled = False
        for _ in range(8 * n + 8):                       # to a fixed point
            changed = False
            for i in range(n):                           # (i) swap withdrawal
                for j in range(n):
                    if i != j and prop[i] == pos[j] and prop[j] == pos[i] \
                            and pos[i] != pos[j] and prop[i] != pos[i]:
                        loser = i if rank[i] > rank[j] else j
                        if prop[loser] != pos[loser]:
                            prop[loser] = pos[loser]
                            changed = True
            for i in range(n):                           # (ii) same-cell contest
                for j in range(n):
                    if i != j and prop[i] == prop[j] \
                            and prop[i] != pos[i] and prop[j] != pos[j]:
                        loser = i if rank[i] > rank[j] else j
                        prop[loser] = pos[loser]
                        changed = True
            for i in sorted(range(n), key=lambda x: rank[x]):   # (iii) push/block
                if prop[i] == pos[i]:
                    continue
                occ = [j for j in range(n)
                       if j != i and pos[j] == prop[i] and prop[j] == pos[j]]
                if not occ:
                    continue
                j = occ[0]
                if push == 'YW':
                    movable = camping[j]
                elif push == 'YH':
                    movable = camping[j] or holding[j]
                else:
                    movable = True
                pushable = (rank[j] > rank[i]) and movable
                done_parked = (pos[j] == agents[j]['goal'] and t > agents[j]['T'])
                if pushable and not done_parked:
                    cand = []
                    for c in adj[pos[j]]:
                        if any(prop[k] == c for k in range(n) if k != j):
                            continue
                        if any(pos[k] == c and prop[k] == pos[k]
                               for k in range(n) if k != j):
                            continue
                        if any(pos[k] == c and prop[k] == pos[j]
                               for k in range(n) if k != j):
                            continue                      # would be a swap
                        if not arrival_ok(agents[j], c, t, semantics):
                            continue                      # (M3) for the pushed agent
                        cand.append(c)
                    if cand:
                        cand.sort(key=lambda c: (dist[j][c], order.index(c)))
                        prop[j] = cand[0]
                        yields += 1
                        plans[j] = make_plan(adj, agents[j], cand[0], t, rule,
                                             semantics, False)
                        step_i[j] = 0
                        intended[j] = None
                        camping[j] = holding[j] = False
                        changed = True
                    else:
                        prop[i] = pos[i]
                        blocks += 1
                        changed = True
                else:
                    prop[i] = pos[i]
                    blocks += 1
                    changed = True
            if not changed:
                settled = True
                break
        assert settled, ('proposal resolution did not reach a fixed point; '
                         'the iteration bound was hit, which would silently '
                         'truncate the step')
        planned_wait = any(holding)
        for i in range(n):
            if intended[i] is not None and prop[i] == intended[i]:
                step_i[i] += 1
        moved = prop != pos
        pos = prop
        trace.append(tuple(pos))
        for i, a in enumerate(agents):
            if not arrival_ok(a, pos[i], t, semantics):
                return ('FAIL(EA-miss)', yields, blocks, trace)
        if not moved and not planned_wait \
                and any(pos[i] != agents[i]['goal'] for i in range(n)):
            still += 1
            if still >= 2:
                return ('FAIL(deadlock)', yields, blocks, trace)
        else:
            still = 0
    ok = all(pos[i] == a['goal'] for i, a in enumerate(agents))
    return ('OK' if ok else 'FAIL(end)', yields, blocks, trace)


# =============================================================================
# instance generators -- the STRICT families ('Strict exact arrival')
# =============================================================================


def make_s_hold(base=0):
    """S_hold: the strict-EA trap for the EARLIEST rule.  7 locations, 2 agents.

    This is the SAME graph and the same two agents as make_give below; the two
    names mark which semantics it is being read under.  It needs no repair to be
    strict-feasible -- only the *late* families did.

        c0 - c1 - c2 - c3 - c4 - c5          (c5 is a dead end)
                            |
                            w                (pocket, adjacent to c4 only)

    P (through-traveller): (c0,0) -> (c5, T=5), slack 0.
    C (holder)           : (w ,0) -> (c3, T=6), slack 4.

    Under STRICT, C cannot sit on its goal c3 early, so it must wait somewhere;
    THIS POLICY has it hold at the PENULTIMATE location c4 -- which is on P's
    only path, and which P needs at t=4 with no slack.  The discipline does not
    require that: block S1 enumerates nine strict schedules for this instance,
    and in several of them C advances up the corridor and then RETREATS to the
    pocket.  In all nine C is in w at t=4.  The failure is a property of the
    policy, not of the arrival discipline.
    """
    v = lambda i: base + i
    adj = {v(0): [v(1)], v(1): [v(0), v(2)], v(2): [v(1), v(3)],
           v(3): [v(2), v(4)], v(4): [v(3), v(5), v(6)], v(5): [v(4)],
           v(6): [v(4)]}
    agents = [dict(name=f'P{base // 7}', start=v(0), goal=v(5), T=5),
              dict(name=f'C{base // 7}', start=v(6), goal=v(3), T=6)]
    return adj, agents, dict(corner=v(5), pocket=v(6))


def make_s_late(base=0):
    """S_late: the strict-EA trap for the LATEST rule.  8 locations, 2 agents.

        A corridor: a0 - x - a2 - aG         (a0,0) -> (aG, T=5), dist 3, slack 2
        B corridor: b0 - b1 - x - b3 - bG    (b0,0) -> (bG, T=5), dist 4, slack 1

    x is the only shared location, and each agent has a private corridor AFTER
    x on which it can hold.  That post-x corridor is what makes the instance
    strict-EA feasible: waiting can be redistributed to a private location.

    Latest departure pushes all waiting to the start, so both agents want x at
    t=3 with no slack left, and the loser misses.  Earliest departure separates
    them in time (A crosses x at t=1, B at t=2) and both hold privately.
    """
    v = lambda i: base + i          # 0:a0 1:x 2:a2 3:aG 4:b0 5:b1 6:b3 7:bG
    adj = {v(0): [v(1)], v(1): [v(0), v(2), v(5), v(6)], v(2): [v(1), v(3)],
           v(3): [v(2)], v(4): [v(5)], v(5): [v(4), v(1)], v(6): [v(1), v(7)],
           v(7): [v(6)]}
    agents = [dict(name=f'A{base // 8}', start=v(0), goal=v(3), T=5),
              dict(name=f'B{base // 8}', start=v(4), goal=v(7), T=5)]
    return adj, agents


def make_s_late_r(r):
    """S_late(r): the strict-EA member designed against residual-r.

    B corridor: b0 - x_1 - ... - x_{r+1} - y - bG :  distance r+3,
                slack S = r+1, arrival time T_B = (r+3) + S = 2r+4.
    The private location y sits between the last shared location and the goal;
    it is where B holds, and it is what the earlier design lacked -- without it
    B would have to occupy x_{r+1} at T_B - 1, which a zero-slack crosser also
    occupies, making the instance infeasible under STRICT.

    For each i in 1..r+1 a crosser A_i occupies x_i at exactly time 2i, on a
    private corridor of length 2i so that its slack is ZERO; it therefore
    departs at once under every departure rule.

    A B that departed by residual-r (delay S - r = 1) meets A_i at x_i exactly
    when it has already been delayed i-1 times, is delayed once at each of the
    r+1 shared locations, and misses T_B.  A B that departed earliest is at x_i
    at time i, never at 2i, and passes every crosser.
    """
    S = r + 1
    d = S - r                       # the target rule's departure delay ( = 1 )
    nb = r + 4                      # b0, x_1..x_{r+1}, y, bG
    adj = {i: [] for i in range(nb)}
    for i in range(nb - 1):
        adj[i].append(i + 1)
        adj[i + 1].append(i)
    agents = [dict(name='B', start=0, goal=nb - 1, T=(nb - 1) + S)]
    nxt = nb
    for i in range(1, r + 2):
        xi = i
        t_hit = d + 2 * i - 1       # = 2i
        chain = list(range(nxt, nxt + t_hit))
        aG = nxt + t_hit
        nxt += t_hit + 1
        for c in chain + [aG]:
            adj[c] = []
        for u, v in zip(chain, chain[1:]):
            adj[u].append(v)
            adj[v].append(u)
        adj[chain[-1]].append(xi)
        adj[xi].append(chain[-1])
        adj[aG].append(xi)
        adj[xi].append(aG)
        agents.append(dict(name=f'A{i}', start=chain[0], goal=aG, T=t_hit + 1))
    return adj, agents, S, d


# =============================================================================
# instance generators -- the DWELL families ('Early arrival permitted')
# =============================================================================


def make_give(base=0):
    """G_give: 7 locations, 2 agents, horizon 6.  Corridor c0..c5 with a pocket
    w adjacent to c4.  P: (c0,0)->(c5,5), slack 0.  C: (w,0)->(c3,6), slack 4."""
    v = lambda i: base + i
    adj = {v(0): [v(1)], v(1): [v(0), v(2)], v(2): [v(1), v(3)],
           v(3): [v(2), v(4)], v(4): [v(3), v(5), v(6)], v(5): [v(4)],
           v(6): [v(4)]}
    agents = [dict(name=f'P{base // 7}', start=v(0), goal=v(5), T=5),
              dict(name=f'C{base // 7}', start=v(6), goal=v(3), T=6)]
    return adj, agents, dict(corner=v(5), pocket=v(6))


def make_give_mirrored(base=0):
    """A genuine second copy of G_give whose locations are labelled in reverse
    order along the corridor.  The graph is isomorphic to make_give; only the
    identities of the locations change, which is what a tie-break -- a total
    order on locations -- is sensitive to."""
    v = lambda i: base + i
    c = [v(6), v(5), v(4), v(3), v(2), v(1)]
    w = v(0)
    adj = {c[0]: [c[1]], c[1]: [c[0], c[2]], c[2]: [c[1], c[3]],
           c[3]: [c[2], c[4]], c[4]: [c[3], c[5], w], c[5]: [c[4]], w: [c[4]]}
    agents = [dict(name=f'Pm{base // 7}', start=c[0], goal=c[5], T=5),
              dict(name=f'Cm{base // 7}', start=w, goal=c[3], T=6)]
    return adj, agents, dict(corner=c[5], pocket=w)


def make_late(base=0):
    """G_late: 6 locations, 2 agents, horizon 4.  Two corridors of unequal
    length sharing exactly one location x, with both goals adjacent to x."""
    v = lambda i: base + i          # 0:a0 1:x 2:a2 3:b0 4:b1 5:b3
    adj = {v(0): [v(1)], v(1): [v(0), v(2), v(4), v(5)], v(2): [v(1)],
           v(3): [v(4)], v(4): [v(3), v(1)], v(5): [v(1)]}
    agents = [dict(name=f'A{base // 6}', start=v(0), goal=v(2), T=4),
              dict(name=f'B{base // 6}', start=v(3), goal=v(5), T=4)]
    return adj, agents


def make_late_sym(swap_ids=False):
    """Symmetric variant of G_late: both corridors of length 3, both T=5."""
    adj = {0: [1], 1: [0, 2], 2: [1, 3, 5, 6], 3: [2],
           4: [5], 5: [4, 2], 6: [2]}
    A = dict(name='A', start=0, goal=3, T=5)
    B = dict(name='B', start=4, goal=6, T=5)
    return adj, ([B, A] if swap_ids else [A, B])


def make_late_r(r):
    """G_late(r): the DWELL member designed against residual-r.

    B traverses  b0 - x_1 - ... - x_{r+1} - bG :  distance r+2, slack S = r+1,
    arrival time T_B = (r+2) + S = 2r+3.
    Each crosser A_i has zero slack and occupies x_i at time 2i.

    Relative to make_s_late_r, this deletes the private location y AND shortens
    T_B by one, so that the slack stays at r+1.  BOTH changes matter.  Deleting
    y while preserving the slack is what makes the family infeasible under
    STRICT: B would have to occupy x_{r+1} at T_B - 1 = 2r+2, where the
    zero-slack crosser A_{r+1} also is.  Deleting y but KEEPING T_B = 2r+4
    would raise the slack to r+2 and leave a strict-FEASIBLE instance (6, 26 and
    132 schedules for r = 1, 2, 3) -- a different family, not this one."""
    S = r + 1
    d = S - r
    nb = r + 3
    adj = {i: [] for i in range(nb)}
    for i in range(nb - 1):
        adj[i].append(i + 1)
        adj[i + 1].append(i)
    agents = [dict(name='B', start=0, goal=nb - 1, T=(nb - 1) + S)]
    nxt = nb
    for i in range(1, r + 2):
        xi = i
        t_hit = d + 2 * i - 1
        chain = list(range(nxt, nxt + t_hit))
        aG = nxt + t_hit
        nxt += t_hit + 1
        for c in chain + [aG]:
            adj[c] = []
        for u, v in zip(chain, chain[1:]):
            adj[u].append(v)
            adj[v].append(u)
        adj[chain[-1]].append(xi)
        adj[xi].append(chain[-1])
        adj[aG].append(xi)
        adj[xi].append(aG)
        agents.append(dict(name=f'A{i}', start=chain[0], goal=aG, T=t_hit + 1))
    return adj, agents, S, d


def replicate(maker, m, stride):
    adj, agents = {}, []
    for c in range(m):
        out = maker(base=stride * c)
        adj.update(out[0])
        agents += out[1]
    return adj, agents


def tie_order(adj, first, second):
    """Total order on locations putting `first` before `second` among the two
    give-way candidates, everything else in ascending id order."""
    return sorted(adj.keys(),
                  key=lambda c: (c in (first, second),
                                 [first, second].index(c) if c in (first, second) else 0,
                                 c))


def earliest_witness_late_r(adj, agents, semantics):
    """The earliest-departure schedule of a *_late_r family, as an explicit
    joint schedule; B walks straight through and holds where the semantics
    requires, each crosser walks its private corridor."""
    H = horizon_of(agents)
    sched = []
    for a in agents:
        row = fa_path(adj, a['start'], a['goal'])
        if semantics == STRICT and len(row) > 1:
            hold = a['T'] - (len(row) - 1)
            row = row[:-1] + [row[-2]] * hold + [row[-1]]
        row += [a['goal']] * (H + 1 - len(row))
        sched.append(row[:H + 1])
    return sched


# =============================================================================
# our own model of a systematic layer (NOT a published planner)
# =============================================================================


def dfs_expansions(m, semantics, cap=5_000_000):
    """Naive joint depth-first search over m independent G_give copies, ordering
    each agent's children by INCREASING free-arrival distance to its own goal --
    closest-to-goal first, the same rush-to-goal preference the reactive layer
    uses.  Counts node expansions to the first solution."""
    adj, agents = replicate(make_give, m, 7)
    H = horizon_of(agents)
    dist = [bfs_dist(adj, a['goal']) for a in agents]
    expansions = 0

    def rec(cur, t):
        nonlocal expansions
        expansions += 1
        if expansions > cap:
            raise RuntimeError('cap')
        if t == H:
            return all(cur[i] == a['goal'] for i, a in enumerate(agents))
        opts = []
        for i, a in enumerate(agents):
            cand = [c for c in [cur[i]] + adj[cur[i]]
                    if arrival_ok(a, c, t + 1, semantics)]
            if not cand:
                return False
            cand.sort(key=lambda c: (dist[i][c], c))
            opts.append(cand)
        for nxt in itertools.product(*opts):
            if _legal_step(cur, nxt) and rec(nxt, t + 1):
                return True
        return False

    try:
        return rec(tuple(a['start'] for a in agents), 0), expansions
    except RuntimeError:
        return None, f'>{cap}'


# =============================================================================
# the checks
# =============================================================================

def block_F():
    print('F   FEASIBILITY MATRIX -- read this first')
    print('    Every family, under BOTH arrival semantics.  A policy result is')
    print('    meaningful only where the instance itself is feasible.')
    print()
    print('    family          | strict EA           | dwell (early visits ok)')
    print('    ----------------+---------------------+------------------------')
    rows = []
    a, ag, _ = make_s_hold()
    rows.append(('S_hold', a, ag, None))
    a, ag = make_s_late()
    rows.append(('S_late', a, ag, None))
    for r in (1, 2, 3):
        a, ag, _, _ = make_s_late_r(r)
        rows.append((f'S_late({r})', a, ag, 'witness'))
    a, ag, _ = make_give()
    rows.append(('G_give', a, ag, None))
    a, ag = make_late()
    rows.append(('G_late', a, ag, None))
    a, ag = make_late_sym()
    rows.append(('G_late-sym', a, ag, None))
    for r in (1, 2, 3):
        a, ag, _, _ = make_late_r(r)
        rows.append((f'G_late({r})', a, ag, 'witness'))
    for name, adj, agents, mode in rows:
        cells = []
        for sem in (STRICT, DWELL):
            if mode == 'witness':
                try:
                    sched = earliest_witness_late_r(adj, agents, sem)
                    check_schedule(adj, agents, sched, sem)
                    cells.append('feasible (witness)')
                except AssertionError:
                    # count_solutions, not joint_solutions: when the witness fails the
                    # instance is usually INFEASIBLE, so a cap never triggers and a
                    # history-keeping enumeration would exhaust the whole state
                    # space.  The memoized DP returns the same verdict at once.
                    n = count_solutions(adj, agents, sem)
                    cells.append('feasible' if n else 'INFEASIBLE')
            else:
                n = len(joint_solutions(adj, agents, sem))
                cells.append(f'{n} schedules' if n else 'INFEASIBLE')
        print(f'    {name:15s} | {cells[0]:19s} | {cells[1]}')
    print()
    print('    The deadline matters as much as the location.  Deleting y from')
    print('    S_late(r) while KEEPING T_B = 2r+4 raises the slack to r+2 and')
    print('    leaves a strict-FEASIBLE instance -- a different family from the')
    print('    G_late(r) used below, which also shortens T_B to 2r+3:')
    for r in (1, 2, 3):
        radj, ragents, S, d = make_late_r(r)          # y already deleted
        ragents = [dict(a) for a in ragents]
        ragents[0]['T'] = 2 * r + 4                   # keep the S_late(r) deadline
        n = count_solutions(radj, ragents, STRICT)    # memoized DP, not enumeration
        print(f'      r={r}: T_B={2 * r + 4}, slack={slack_of(radj, ragents[0])} '
              f'-> {n} strict schedules')
    print()
    print('    G_late, G_late-sym and G_late(r) are INFEASIBLE under strict EA.')
    print('    The common cause is that a goal is ADJACENT to a contested')
    print('    location, leaving nowhere to redistribute waiting to, but the')
    print('    collision partner differs:')
    print('      G_late, G_late-sym: BOTH goals are adjacent to the single shared')
    print('        location x and the two arrival times are equal, so both agents')
    print('        must occupy x at T-1 and collide with each other.  Neither')
    print('        agent has zero slack; there is no crosser at all.')
    print('      G_late(r): B must occupy x_{r+1} at T_B-1, where the zero-slack')
    print('        crosser A_{r+1} also is.')
    print('    G_give does NOT collapse; it is strict-feasible, and S_hold is the')
    print('    same instance read under strict semantics.  Only the late families')
    print('    needed a private corridor after the shared location.')
    print('    The dwell results are NOT transported to strict EA.')


def block_S():
    print('S1  S_hold under STRICT: which (rule, push, tie) combinations fail')
    adj, agents, roles = make_s_hold()
    sols = joint_solutions(adj, agents, STRICT)
    print(f'    feasible: {len(sols)} valid joint schedules; witness {sols[0]}')
    # The two properties Section 7.4 asserts about these schedules.  C is agent 1.
    c4, w = roles['corner'] - 1, roles['pocket']       # corner = c5, so c4 = c5 - 1
    assert all(sched[4][1] == w for sched in sols), \
        'Section 7.4: not every strict schedule has C in the pocket at t=4'

    def _retreats(sched):
        pos = [step[1] for step in sched]
        return any(pos[t1] == c4 and pos[t2] == w
                   for t1 in range(len(pos)) for t2 in range(t1 + 1, len(pos)))
    n_retreat = sum(1 for sched in sols if _retreats(sched))
    assert n_retreat == 8, 'Section 7.4: retreat count changed'
    print(f'    Section 7.4 properties: C is in the pocket w at t=4 in all '
          f'{len(sols)} schedules; {n_retreat} of them advance to c4 and then '
          f'RETREAT to w (which the policy never does).')
    ties = [('corner', (roles['corner'], roles['pocket'])),
            ('pocket', (roles['pocket'], roles['corner']))]
    print('    rule       | YW/corner | YW/pocket | YH/corner | YH/pocket | YA/corner | YA/pocket')
    for rule, lab in [('earliest', 'earliest'), (('residual', 3), 'residual-3'),
                      (('residual', 2), 'residual-2'), (('residual', 1), 'residual-1'),
                      ('latest', 'latest')]:
        cells = []
        for push in ('YW', 'YH', 'YA'):
            for _, (f, sec) in ties:
                r = simulate(adj, agents, STRICT, rule=rule, push=push,
                             tie=tie_order(adj, f, sec))
                cells.append(f'{r[0]:9s}')
        print(f'    {lab:10s} | ' + ' | '.join(cells))
    r = simulate(adj, agents, STRICT, rule='earliest', push='YW')
    print(f'    earliest, push=YW: {r[0]}, yields={r[1]}, blocks={r[2]}')
    print(f'      trace: {r[3]}')
    print('    => under STRICT no agent ever camps on its own goal early, so YW')
    print('       can never fire: the holder sits on the PENULTIMATE location')
    print('       and is immovable.  YW therefore fails for every tie order.')
    print('       Under YH and YA the holder can be pushed, and the outcome')
    print('       depends on where it is pushed to.')

    print('S2  S_late under STRICT: the latest rule fails, the earliest survives')
    adj, agents = make_s_late()
    sols = joint_solutions(adj, agents, STRICT)
    print(f'    feasible: {len(sols)} valid joint schedules; witness {sols[0]}')
    for rule, lab in [('earliest', 'earliest'), (('residual', 1), 'residual-1'),
                      ('latest', 'latest')]:
        cells = []
        for push in ('YW', 'YH', 'YA'):
            for tl, o in [('asc', sorted(adj.keys())),
                          ('desc', sorted(adj.keys(), reverse=True))]:
                cells.append(simulate(adj, agents, STRICT, rule=rule, push=push,
                                      tie=o)[0])
        same = len(set(cells)) == 1
        print(f'    {lab:10s}: {cells[0]:14s} [same under all 6 push/tie combinations: {same}]')
    r = simulate(adj, agents, STRICT, rule='latest', push='YA')
    print(f'    latest trace: {r[3]}')
    print('    => both agents want the shared location x at t=3 with no slack')
    print('       left; the loser of the contest misses its arrival.  No')
    print('       give-way step occurs, so the tie-break is never consulted.')

    print('S3  S_late(r) under STRICT defeats residual-r, for r = 1..8')
    for r in range(1, 9):
        adj, agents, S, d = make_s_late_r(r)
        sched = earliest_witness_late_r(adj, agents, STRICT)
        ok = check_schedule(adj, agents, sched, STRICT)
        asc, desc = sorted(adj.keys()), sorted(adj.keys(), reverse=True)
        grid = {(p, tl): simulate(adj, agents, STRICT, rule=('residual', r),
                                  push=p, tie=o)[0]
                for p in ('YW', 'YH', 'YA') for tl, o in (('asc', asc), ('desc', desc))}
        ear = simulate(adj, agents, STRICT, rule='earliest', push='YA')[0]
        late = simulate(adj, agents, STRICT, rule='latest', push='YA')[0]
        same = len(set(grid.values())) == 1
        print(f'    r={r}: {len(adj):3d} locations, {len(agents):2d} agents, horizon '
              f'{horizon_of(agents):2d}, witness ok={ok} | residual-{r} -> '
              f'{list(grid.values())[0]:14s} [same over the 6-cell grid: {same}] '
              f'| earliest -> {ear:3s} | latest -> {late}')

    print('S4  the strict-EA coverage table')
    print('    rule        | defeated by | push rules for which it fails')
    sadj, sagents, sroles = make_s_hold()
    ladj, lagents = make_s_late()
    for rule, lab in [('earliest', 'earliest'), (('residual', 2), 'residual-2'),
                      (('residual', 1), 'residual-1'), ('latest', 'latest')]:
        hold_res = {p: {simulate(sadj, sagents, STRICT, rule=rule, push=p,
                                 tie=tie_order(sadj, sroles[f], sroles[s]))[0]
                        for f, s in (('corner', 'pocket'), ('pocket', 'corner'))}
                    for p in ('YW', 'YH', 'YA')}
        late_res = simulate(ladj, lagents, STRICT, rule=rule, push='YA')[0]
        fails = [p for p in ('YW', 'YH', 'YA')
                 if all(x.startswith('FAIL') for x in hold_res[p])]
        if late_res.startswith('FAIL'):
            print(f'    {lab:11s} | S_late      | all push rules (no give-way occurs)')
        elif fails:
            print(f'    {lab:11s} | S_hold      | {", ".join(fails)} '
                  f'(for both tie orders); other push rules depend on the tie order')
        else:
            print(f'    {lab:11s} | --          | survives both S_hold and S_late')


def block_D():
    print('D1  DWELL families: feasibility (exhaustive enumeration)')
    gadj, gagents, groles = make_give()
    gsols = joint_solutions(gadj, gagents, DWELL)
    print(f'    G_give     : 7 locations, 2 agents, horizon {horizon_of(gagents)}, '
          f'{len(gsols)} valid joint schedules; witness {gsols[0]}')
    ladj, lagents = make_late()
    lsols = joint_solutions(ladj, lagents, DWELL)
    print(f'    G_late     : 6 locations, 2 agents, horizon {horizon_of(lagents)}, '
          f'{len(lsols)} valid joint schedules; witness {lsols[0]}')
    sadj, sagents = make_late_sym()
    print(f'    G_late-sym : 7 locations, 2 agents, horizon {horizon_of(sagents)}, '
          f'{len(joint_solutions(sadj, sagents, DWELL))} valid joint schedules')
    for r in range(1, 9):
        radj, ragents, S, d = make_late_r(r)
        ok = check_schedule(radj, ragents,
                            earliest_witness_late_r(radj, ragents, DWELL), DWELL)
        print(f'    G_late({r})  : {len(radj):3d} locations, {len(ragents):2d} agents, '
              f'horizon {horizon_of(ragents):2d}, earliest witness verified = {ok}')

    print('D2  G_give: which (departure rule, push, tie) combinations fail')
    print('    rule       | YW/corner | YW/pocket | YH/corner | YH/pocket | YA/corner | YA/pocket')
    ties = [('corner', (groles['corner'], groles['pocket'])),
            ('pocket', (groles['pocket'], groles['corner']))]
    for rule, lab in [('earliest', 'earliest'), (('residual', 3), 'residual-3'),
                      (('residual', 2), 'residual-2'), (('residual', 1), 'residual-1'),
                      ('latest', 'latest')]:
        cells = []
        for push in ('YW', 'YH', 'YA'):
            for _, (f, sec) in ties:
                r = simulate(gadj, gagents, DWELL, rule=rule, push=push,
                             tie=tie_order(gadj, f, sec))
                cells.append(f'{r[0]:9s}')
        print(f'    {lab:10s} | ' + ' | '.join(cells))
    r = simulate(gadj, gagents, DWELL, rule='earliest', push='YW')
    print(f'    earliest, push=YW, default tie: {r[0]}, yields={r[1]}, blocks={r[2]}')
    print(f'      trace: {r[3]}')
    r = simulate(gadj, gagents, DWELL, rule='earliest', push='YA',
                 tie=tie_order(gadj, groles['corner'], groles['pocket']))
    print(f'    earliest, push=YA, corner-first: {r[0]}, yields={r[1]}, blocks={r[2]}')
    print(f'      trace: {r[3]}')

    print('D2b a genuine mirrored pair does NOT defeat every fixed tie-break')
    print('    (this is a statement about push=YA; under YW a single copy already')
    print('     fails for both tie orders, so nothing needs to be added there)')
    a1, g1, r1 = make_give(base=0)
    a2, g2, r2 = make_give_mirrored(base=7)
    padj = {**a1, **a2}
    pagents = g1 + g2
    for lab, prefs in [('pocket in both copies', (r1['pocket'], r2['pocket'])),
                       ('corner in both copies', (r1['corner'], r2['corner'])),
                       ('pocket in A, corner in B', (r1['pocket'], r2['corner'])),
                       ('corner in A, pocket in B', (r1['corner'], r2['pocket']))]:
        order = sorted(padj.keys(), key=lambda cc: (cc not in prefs, cc))
        outs = [f'{p}={simulate(padj, pagents, DWELL, rule="earliest", push=p, tie=order, horizon=6)[0]}'
                for p in ('YW', 'YH', 'YA')]
        print(f'    global order preferring {lab:24s}: ' + '  '.join(outs))
    print('    => the two copies occupy disjoint locations, so one total order on')
    print('       locations can prefer the pocket in BOTH; under push=YA that')
    print('       order survives.  No direct sum of copies can defeat every')
    print('       location-order tie-break under YA.')

    print('D3  G_late: the latest rule fails independently of the give-way details')
    for push in ('YW', 'YH', 'YA'):
        for tlab, order in [('ascending ', sorted(ladj.keys())),
                            ('descending', sorted(ladj.keys(), reverse=True))]:
            r = simulate(ladj, lagents, DWELL, rule='latest', push=push, tie=order)
            print(f'    push={push}, tie={tlab}: {r[0]}')
    r = simulate(ladj, lagents, DWELL, rule='latest', push='YA')
    print(f'    trace: {r[3]}')
    for swap in (False, True):
        aj, ag = make_late_sym(swap_ids=swap)
        r = simulate(aj, ag, DWELL, rule='latest', push='YA')
        loser = [a['name'] for i, a in enumerate(ag) if r[3][-1][i] != a['goal']]
        print(f'    symmetric variant, id order {[a["name"] for a in ag]}: {r[0]}, '
              f'agent missing its arrival = {loser}')

    print('D4  the four quadrants')
    print('    family  | earliest departure | latest departure')
    for name, (aj, ag) in [('G_give', (gadj, gagents)), ('G_late', (ladj, lagents))]:
        print(f'    {name}  | {simulate(aj, ag, DWELL, rule="earliest", push="YW")[0]} '
              f'| {simulate(aj, ag, DWELL, rule="latest", push="YW")[0]}')
    madj, magents = {}, []
    a1, g1, _ = make_give(base=0)
    madj.update(a1)
    magents += g1
    a2, g2 = make_late(base=7)
    madj.update(a2)
    magents += g2
    for rule in ('earliest', 'latest'):
        r = simulate(madj, magents, DWELL, rule=rule, push='YW', horizon=6)
        print(f'    G_give + G_late in one instance, {rule:8s}: {r[0]}')

    print('D5  intermediate rules: residual-1 survives BOTH basic families')
    for r in range(0, 4):
        rg = simulate(gadj, gagents, DWELL, rule=('residual', r), push='YW')[0]
        rl = simulate(ladj, lagents, DWELL, rule=('residual', r), push='YW')[0]
        print(f'    residual-{r}: G_give -> {rg:14s} G_late -> {rl}')

    print('D6  G_late(r) defeats the rule residual-r, for r = 1..8')
    for r in range(1, 9):
        radj, ragents, S, d = make_late_r(r)
        asc, desc = sorted(radj.keys()), sorted(radj.keys(), reverse=True)
        grid = {(p, tl): simulate(radj, ragents, DWELL, rule=('residual', r),
                                  push=p, tie=o)[0]
                for p in ('YW', 'YH', 'YA') for tl, o in (('asc', asc), ('desc', desc))}
        ear = simulate(radj, ragents, DWELL, rule='earliest', push='YA')[0]
        late = simulate(radj, ragents, DWELL, rule='latest', push='YA')[0]
        same = len(set(grid.values())) == 1
        print(f'    r={r}: residual-{r} (B delay {d}) -> {list(grid.values())[0]:14s} '
              f'[same over the 6-cell grid: {same}] '
              f'| earliest -> {ear:3s} | latest -> {late}')

    print('D7  scaling in the number of independent copies')
    print('    m | G_give, earliest, push=YW | yields+blocks | naive joint DFS expansions')
    for m in (1, 2, 3, 4):
        adjm, agentsm = replicate(make_give, m, 7)
        r = simulate(adjm, agentsm, DWELL, rule='earliest', push='YW')
        found, exp = dfs_expansions(m, DWELL)
        print(f'    {m} | {r[0]} | {r[1]}+{r[2]} | {exp} (solution found = {found})')
    print('    m | G_late, latest, push=YW   | yields+blocks | agents missing arrival')
    for m in (1, 2, 3, 4):
        adjm, agentsm = replicate(make_late, m, 6)
        r = simulate(adjm, agentsm, DWELL, rule='latest', push='YW')
        miss = sum(1 for i, a in enumerate(agentsm) if r[3][-1][i] != a['goal'])
        print(f'    {m} | {r[0]} | {r[1]}+{r[2]} | {miss}')


def _regression_count_dp():
    """count_solutions must equal len(joint_solutions).  We check that on the
    delete-y variant for r = 1, 2, where the full enumeration is cheap; the DP
    is then trusted for the r = 3 count (132) that block F reports, which is the
    case whose full-history enumeration is what made an earlier version slow."""
    for r in (1, 2):
        radj, ragents, S, d = make_late_r(r)
        ragents = [dict(a) for a in ragents]
        ragents[0]['T'] = 2 * r + 4
        dp = count_solutions(radj, ragents, STRICT)
        enum = len(joint_solutions(radj, ragents, STRICT))
        assert dp == enum, f'count_solutions/{r}: DP {dp} != enumeration {enum}'


def main():
    _regression_count_dp()
    block_F()
    print()
    block_S()
    print()
    block_D()
    print()
    print('ALL DEPARTURE-RULE CHECKS COMPLETED')


if __name__ == '__main__':
    main()


==> anc/expected_departure_rules.txt <==
F   FEASIBILITY MATRIX -- read this first
    Every family, under BOTH arrival semantics.  A policy result is
    meaningful only where the instance itself is feasible.

    family          | strict EA           | dwell (early visits ok)
    ----------------+---------------------+------------------------
    S_hold          | 9 schedules         | 10 schedules
    S_late          | 11 schedules        | 34 schedules
    S_late(1)       | feasible (witness)  | feasible (witness)
    S_late(2)       | feasible (witness)  | feasible (witness)
    S_late(3)       | feasible (witness)  | feasible (witness)
    G_give          | 9 schedules         | 10 schedules
    G_late          | INFEASIBLE          | 11 schedules
    G_late-sym      | INFEASIBLE          | 48 schedules
    G_late(1)       | INFEASIBLE          | feasible (witness)
    G_late(2)       | INFEASIBLE          | feasible (witness)
    G_late(3)       | INFEASIBLE          | feasible (witness)

    The deadline matters as much as the location.  Deleting y from
    S_late(r) while KEEPING T_B = 2r+4 raises the slack to r+2 and
    leaves a strict-FEASIBLE instance -- a different family from the
    G_late(r) used below, which also shortens T_B to 2r+3:
      r=1: T_B=6, slack=3 -> 6 strict schedules
      r=2: T_B=8, slack=4 -> 26 strict schedules
      r=3: T_B=10, slack=5 -> 132 strict schedules

    G_late, G_late-sym and G_late(r) are INFEASIBLE under strict EA.
    The common cause is that a goal is ADJACENT to a contested
    location, leaving nowhere to redistribute waiting to, but the
    collision partner differs:
      G_late, G_late-sym: BOTH goals are adjacent to the single shared
        location x and the two arrival times are equal, so both agents
        must occupy x at T-1 and collide with each other.  Neither
        agent has zero slack; there is no crosser at all.
      G_late(r): B must occupy x_{r+1} at T_B-1, where the zero-slack
        crosser A_{r+1} also is.
    G_give does NOT collapse; it is strict-feasible, and S_hold is the
    same instance read under strict semantics.  Only the late families
    needed a private corridor after the shared location.
    The dwell results are NOT transported to strict EA.

S1  S_hold under STRICT: which (rule, push, tie) combinations fail
    feasible: 9 valid joint schedules; witness [(0, 6), (1, 4), (2, 4), (3, 4), (4, 6), (5, 4), (5, 3)]
    Section 7.4 properties: C is in the pocket w at t=4 in all 9 schedules; 8 of them advance to c4 and then RETREAT to w (which the policy never does).
    rule       | YW/corner | YW/pocket | YH/corner | YH/pocket | YA/corner | YA/pocket
    earliest   | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK        | FAIL(EA-miss) | OK       
    residual-3 | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK        | FAIL(EA-miss) | OK       
    residual-2 | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK        | FAIL(EA-miss) | OK       
    residual-1 | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss)
    latest     | OK        | OK        | OK        | OK        | OK        | OK       
    earliest, push=YW: FAIL(EA-miss), yields=0, blocks=2
      trace: [(0, 6), (1, 4), (2, 4), (3, 4), (3, 4), (3, 4)]
    => under STRICT no agent ever camps on its own goal early, so YW
       can never fire: the holder sits on the PENULTIMATE location
       and is immovable.  YW therefore fails for every tie order.
       Under YH and YA the holder can be pushed, and the outcome
       depends on where it is pushed to.
S2  S_late under STRICT: the latest rule fails, the earliest survives
    feasible: 11 valid joint schedules; witness [(0, 4), (0, 4), (1, 5), (2, 1), (2, 6), (3, 7)]
    earliest  : OK             [same under all 6 push/tie combinations: True]
    residual-1: FAIL(EA-miss)  [same under all 6 push/tie combinations: True]
    latest    : FAIL(EA-miss)  [same under all 6 push/tie combinations: True]
    latest trace: [(0, 4), (0, 4), (0, 5), (0, 1), (1, 6), (2, 7)]
    => both agents want the shared location x at t=3 with no slack
       left; the loser of the contest misses its arrival.  No
       give-way step occurs, so the tie-break is never consulted.
S3  S_late(r) under STRICT defeats residual-r, for r = 1..8
    r=1:  13 locations,  3 agents, horizon  6, witness ok=True | residual-1 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=2:  21 locations,  4 agents, horizon  8, witness ok=True | residual-2 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=3:  31 locations,  5 agents, horizon 10, witness ok=True | residual-3 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=4:  43 locations,  6 agents, horizon 12, witness ok=True | residual-4 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=5:  57 locations,  7 agents, horizon 14, witness ok=True | residual-5 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=6:  73 locations,  8 agents, horizon 16, witness ok=True | residual-6 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=7:  91 locations,  9 agents, horizon 18, witness ok=True | residual-7 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=8: 111 locations, 10 agents, horizon 20, witness ok=True | residual-8 -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
S4  the strict-EA coverage table
    rule        | defeated by | push rules for which it fails
    earliest    | S_hold      | YW (for both tie orders); other push rules depend on the tie order
    residual-2  | S_hold      | YW (for both tie orders); other push rules depend on the tie order
    residual-1  | S_late      | all push rules (no give-way occurs)
    latest      | S_late      | all push rules (no give-way occurs)

D1  DWELL families: feasibility (exhaustive enumeration)
    G_give     : 7 locations, 2 agents, horizon 6, 10 valid joint schedules; witness [(0, 6), (1, 4), (2, 3), (3, 4), (4, 6), (5, 4), (5, 3)]
    G_late     : 6 locations, 2 agents, horizon 4, 11 valid joint schedules; witness [(0, 3), (0, 3), (1, 4), (2, 1), (2, 5)]
    G_late-sym : 7 locations, 2 agents, horizon 5, 48 valid joint schedules
    G_late(1)  :  12 locations,  3 agents, horizon  5, earliest witness verified = True
    G_late(2)  :  20 locations,  4 agents, horizon  7, earliest witness verified = True
    G_late(3)  :  30 locations,  5 agents, horizon  9, earliest witness verified = True
    G_late(4)  :  42 locations,  6 agents, horizon 11, earliest witness verified = True
    G_late(5)  :  56 locations,  7 agents, horizon 13, earliest witness verified = True
    G_late(6)  :  72 locations,  8 agents, horizon 15, earliest witness verified = True
    G_late(7)  :  90 locations,  9 agents, horizon 17, earliest witness verified = True
    G_late(8)  : 110 locations, 10 agents, horizon 19, earliest witness verified = True
D2  G_give: which (departure rule, push, tie) combinations fail
    rule       | YW/corner | YW/pocket | YH/corner | YH/pocket | YA/corner | YA/pocket
    earliest   | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK       
    residual-3 | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK       
    residual-2 | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | FAIL(EA-miss) | OK       
    residual-1 | OK        | OK        | OK        | OK        | OK        | OK       
    latest     | OK        | OK        | OK        | OK        | OK        | OK       
    earliest, push=YW, default tie: FAIL(EA-miss), yields=1, blocks=2
      trace: [(0, 6), (1, 4), (2, 3), (3, 4), (3, 4), (3, 4)]
    earliest, push=YA, corner-first: FAIL(EA-miss), yields=2, blocks=1
      trace: [(0, 6), (1, 4), (2, 3), (3, 4), (4, 5), (4, 5)]
D2b a genuine mirrored pair does NOT defeat every fixed tie-break
    (this is a statement about push=YA; under YW a single copy already
     fails for both tie orders, so nothing needs to be added there)
    global order preferring pocket in both copies   : YW=FAIL(EA-miss)  YH=FAIL(EA-miss)  YA=OK
    global order preferring corner in both copies   : YW=FAIL(EA-miss)  YH=FAIL(EA-miss)  YA=FAIL(EA-miss)
    global order preferring pocket in A, corner in B: YW=FAIL(EA-miss)  YH=FAIL(EA-miss)  YA=FAIL(EA-miss)
    global order preferring corner in A, pocket in B: YW=FAIL(EA-miss)  YH=FAIL(EA-miss)  YA=FAIL(EA-miss)
    => the two copies occupy disjoint locations, so one total order on
       locations can prefer the pocket in BOTH; under push=YA that
       order survives.  No direct sum of copies can defeat every
       location-order tie-break under YA.
D3  G_late: the latest rule fails independently of the give-way details
    push=YW, tie=ascending : FAIL(EA-miss)
    push=YW, tie=descending: FAIL(EA-miss)
    push=YH, tie=ascending : FAIL(EA-miss)
    push=YH, tie=descending: FAIL(EA-miss)
    push=YA, tie=ascending : FAIL(EA-miss)
    push=YA, tie=descending: FAIL(EA-miss)
    trace: [(0, 3), (0, 3), (0, 4), (0, 1), (1, 5)]
    symmetric variant, id order ['A', 'B']: FAIL(EA-miss), agent missing its arrival = ['B']
    symmetric variant, id order ['B', 'A']: FAIL(EA-miss), agent missing its arrival = ['A']
D4  the four quadrants
    family  | earliest departure | latest departure
    G_give  | FAIL(EA-miss) | OK
    G_late  | OK | FAIL(EA-miss)
    G_give + G_late in one instance, earliest: FAIL(EA-miss)
    G_give + G_late in one instance, latest  : FAIL(EA-miss)
D5  intermediate rules: residual-1 survives BOTH basic families
    residual-0: G_give -> OK             G_late -> FAIL(EA-miss)
    residual-1: G_give -> OK             G_late -> OK
    residual-2: G_give -> FAIL(EA-miss)  G_late -> OK
    residual-3: G_give -> FAIL(EA-miss)  G_late -> OK
D6  G_late(r) defeats the rule residual-r, for r = 1..8
    r=1: residual-1 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=2: residual-2 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=3: residual-3 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=4: residual-4 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=5: residual-5 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=6: residual-6 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=7: residual-7 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
    r=8: residual-8 (B delay 1) -> FAIL(EA-miss)  [same over the 6-cell grid: True] | earliest -> OK  | latest -> FAIL(EA-miss)
D7  scaling in the number of independent copies
    m | G_give, earliest, push=YW | yields+blocks | naive joint DFS expansions
    1 | FAIL(EA-miss) | 1+2 | 8 (solution found = True)
    2 | FAIL(EA-miss) | 2+4 | 17 (solution found = True)
    3 | FAIL(EA-miss) | 3+6 | 98 (solution found = True)
    4 | FAIL(EA-miss) | 4+8 | 827 (solution found = True)
    m | G_late, latest, push=YW   | yields+blocks | agents missing arrival
    1 | FAIL(EA-miss) | 0+0 | 1
    2 | FAIL(EA-miss) | 0+0 | 2
    3 | FAIL(EA-miss) | 0+0 | 3
    4 | FAIL(EA-miss) | 0+0 | 4

ALL DEPARTURE-RULE CHECKS COMPLETED


==> anc/expected_theoremA.txt <==
V1  gadget G*(L), thick (path-support) convention
  V1 L=1: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 2); undirected dist to target = 1
V2  same, thin (single-path) convention
  V2 L=1: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 2); undirected dist to target = 1
V3  cone invariance is reported inline in V1/V2 (forward cone column)
V4  backward dual (time-reversed) gadget
  V4 L=1: time-reversed gadget — joint output unique, Y(z^1)=b confirmed; backward (descendant) cone = ['b0', 'z^1'] identical across queries
V5  direct sum over p disjoint copies
  V5 p=1: all 2 queries feasible, joint output unique, target vector = b (bijection onto {0,1}^1)
  V5 p=2: all 4 queries feasible, joint output unique, target vector = b (bijection onto {0,1}^2)
  V5 p=3: all 8 queries feasible, joint output unique, target vector = b (bijection onto {0,1}^3)
V6  subdivision robustness (L = 1..6): the forced-output and cone-invariance lemmas (Lemmas 3 and 4) re-checked
  V6 L=1: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 2); undirected dist to target = 1
  V6 L=2: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 3); undirected dist to target = 2
  V6 L=3: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 4); undirected dist to target = 3
  V6 L=4: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 5); undirected dist to target = 4
  V6 L=5: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 6); undirected dist to target = 5
  V6 L=6: joint output unique for both queries; Y(z^1)=b confirmed; forward cone = ['b0', 'z^1'] (identical across queries); differing input cells = ['a2^0', 'a2^1', 'b2^0', 'b2^1', 'g^0', 'g^1'] (min rank 7); undirected dist to target = 6
      (backward dual also re-checked for L = 1..6)
V7  alternative diamond-shaped selector variant, T = 2..5
  T=2: unique joint output per query, z=up1 bits {'q1': 0, 'q2': 1} (flipped)
  T=3: unique joint output per query, z=up1 bits {'q1': 0, 'q2': 1} (flipped)
  T=4: unique joint output per query, z=up1 bits {'q1': 0, 'q2': 1} (flipped)
  T=5: unique joint output per query, z=up1 bits {'q1': 0, 'q2': 1} (flipped)
V8  collapse of the existing theorems under cavity input
  (a) single-agent fork: own-cavity-bit solver is correct (0 rounds, no channels)
  (b) selector, target on agent A: forced=True, solvable by own cavity bit alone=True (output {0: 0, 1: 1}, own cavity {0: 0, 1: 1})
  (b) selector, target on agent B: forced=True, solvable by own cavity bit alone=False (output {0: 0, 1: 1}, own cavity {0: 1, 1: 1})

ALL CHECKS PASSED


==> anc/lean-toolchain <==
leanprover/lean4:v4.32.0


==> anc/lean_run_log.txt <==
Clean-run log for the Lean development shipped with this package.

Files in this package that Lean touches:
  theoremA.lean
  lean-toolchain

This log documents ONLY the files shipped here.  The Lean development shared
with the companion paper is not part of this package and is not run below;
no claim in the paper depends on it.

Every command below is reproduced verbatim, with no shell escape processing:
the word-boundary checks use grep -w rather than a backslash-b escape, so
that copying a line out of this log runs the command that was actually run.

== toolchain ==
$ cat lean-toolchain
leanprover/lean4:v4.32.0
$ lean --version
Lean (version 4.32.0, arm64-apple-darwin24.6.0, commit 8c9756b28d64dab099da31a4c09229a9e6a2ef35, Release)

== integrity ==
$ shasum -a 256 theoremA.lean lean-toolchain
e96cfc575e715f36350cc39473299b9009aae77c37a7d5abb120e1f4ae5bc64f  theoremA.lean
2773c517aa90b66ea8a2c52bddddf84393157797f8341be0df45294fff7fd32e  lean-toolchain
$ wc -c theoremA.lean
   18066 theoremA.lean

== source-level escape-hatch checks ==
The first three counts must be 0; the last two must print nothing.
$ grep -c -E '^[[:space:]]*sorry[[:space:]]*$' theoremA.lean
0
$ grep -c -E '^[[:space:]]*admit[[:space:]]*$' theoremA.lean
0
$ grep -c -E '^[[:space:]]*axiom([[:space:]]|$)' theoremA.lean
0
$ grep -n -w -E 'sorry|admit' theoremA.lean
  (no output)
$ grep -n -E '^[[:space:]]*axiom([[:space:]]|$)' theoremA.lean
  (no output)

== clean run ==
$ lean theoremA.lean
'TheoremA.edgeHat_is_reversal' depends on axioms: [propext]
'TheoremA.edge_unit_step' depends on axioms: [propext]
'TheoremA.edgeHat_unit_step' depends on axioms: [propext]
'TheoremA.slot_preserves_rank_on_collision' depends on axioms: [propext]
'TheoremA.collisions_are_crossed' depends on axioms: [propext]
'TheoremA.lemmaA1_thick_solution_valid' does not depend on any axioms
'TheoremA.lemmaA1_thin_solution_valid' does not depend on any axioms
'TheoremA.lemmaA1_thick_unique' does not depend on any axioms
'TheoremA.lemmaA1_thin_unique' does not depend on any axioms
'TheoremA.lemmaA1_thick_forces_target' does not depend on any axioms
'TheoremA.lemmaA1_thin_forces_target' does not depend on any axioms
'TheoremA.lemmaA1hat_thick_solution_valid' does not depend on any axioms
'TheoremA.lemmaA1hat_thin_solution_valid' does not depend on any axioms
'TheoremA.lemmaA1hat_thick_unique' does not depend on any axioms
'TheoremA.lemmaA1hat_thin_unique' does not depend on any axioms
'TheoremA.lemmaA1hat_thick_forces_target' does not depend on any axioms
'TheoremA.lemmaA1hat_thin_forces_target' does not depend on any axioms
'TheoremA.lemmaA2_forward_cone_after_one' depends on axioms: [propext]
'TheoremA.lemmaA2_forward_cone_fixpoint' depends on axioms: [propext]
'TheoremA.lemmaA2_forward_cone_eq' depends on axioms: [propext]
'TheoremA.lemmaA2_backward_cone_after_one' depends on axioms: [propext]
'TheoremA.lemmaA2_backward_cone_fixpoint' depends on axioms: [propext]
'TheoremA.lemmaA2_backward_cone_eq' depends on axioms: [propext]
'TheoremA.lemmaA2_forward_view_equal' depends on axioms: [propext]
'TheoremA.lemmaA2_backward_view_equal' depends on axioms: [propext]
'TheoremA.theoremA_forward_thick_pair_contradiction' depends on axioms: [propext]
'TheoremA.theoremA_forward_thin_pair_contradiction' depends on axioms: [propext]
'TheoremA.theoremA_backward_thick_pair_contradiction' depends on axioms: [propext]
'TheoremA.theoremA_backward_thin_pair_contradiction' depends on axioms: [propext]
'TheoremA.theoremA_composite_thick_excludes_oneway' depends on axioms: [propext]
'TheoremA.theoremA_composite_thin_excludes_oneway' depends on axioms: [propext]
exit status: 0

== summary ==
declarations reported by #print axioms: 31
occurrences of sorryAx: 0
occurrences of Classical.choice: 0
occurrences of Quot.sound: 0
declarations depending on propext only: 19
declarations depending on no axioms: 12

Exit status alone is not a certificate: Lean returns 0 even in the presence
of sorry.  The certificate is the combination of the source-level checks
above and the absence of sorryAx from every dependency summary.


==> anc/theoremA.lean <==
-- Lean development for the cavity-robust impossibility gadget.
-- Standalone; pair-invariance form.
/-!
Standalone Lean file for the impossibility gadget of the paper (the
cavity-robust impossibility theorem, Theorem 2 there).  The file name is
historical and does not track the theorem numbering.

This file is self-contained: it imports no other development.  It formalizes
the finite L=1 crossed-conflict gadget of the paper.

Pair-invariance is an explicit theorem hypothesis here.  In the paper argument
it is derived from the operational cone lemma (conditioned locality, Lemma 2
there).  That cone lemma itself is not formalized in this file.

The gadget has 12 cells: six A-cells and six B-cells.
-/

namespace TheoremA

inductive Cell where
  | a0
  | a1
  | a20
  | a21
  | g0
  | g1
  | b0
  | z0
  | z1
  | b20
  | b21
  | h
deriving DecidableEq, Repr

def anyCell (p : Cell -> Bool) : Bool :=
  p Cell.a0 || p Cell.a1 || p Cell.a20 || p Cell.a21 || p Cell.g0 ||
  p Cell.g1 || p Cell.b0 || p Cell.z0 || p Cell.z1 || p Cell.b20 ||
  p Cell.b21 || p Cell.h

def rank : Cell -> Nat
  | Cell.a0 => 0
  | Cell.a1 => 1
  | Cell.a20 => 2
  | Cell.a21 => 2
  | Cell.g0 => 3
  | Cell.g1 => 3
  | Cell.b0 => 0
  | Cell.z0 => 1
  | Cell.z1 => 1
  | Cell.b20 => 2
  | Cell.b21 => 2
  | Cell.h => 3

def edge : Cell -> Cell -> Bool
  | Cell.a0, Cell.a1 => true
  | Cell.a1, Cell.a20 => true
  | Cell.a1, Cell.a21 => true
  | Cell.a20, Cell.g0 => true
  | Cell.a21, Cell.g1 => true
  | Cell.b0, Cell.z0 => true
  | Cell.b0, Cell.z1 => true
  | Cell.z0, Cell.b20 => true
  | Cell.z1, Cell.b21 => true
  | Cell.b20, Cell.h => true
  | Cell.b21, Cell.h => true
  | _, _ => false

def edgeHat (x y : Cell) : Bool :=
  edge y x

theorem edgeHat_is_reversal (x y : Cell) :
    edgeHat x y = edge y x := by
  rfl

theorem edge_unit_step (x y : Cell) :
    edge x y = true -> rank y = rank x + 1 := by
  cases x <;> cases y <;> decide

theorem edgeHat_unit_step (x y : Cell) :
    edgeHat x y = true -> rank x = rank y + 1 := by
  cases x <;> cases y <;> decide

inductive Slot where
  | sa0
  | sa1
  | x0
  | x1
  | sg0
  | sg1
  | sb0
  | sz0
  | sz1
  | sh
deriving DecidableEq, Repr

def slot : Cell -> Slot
  | Cell.a0 => Slot.sa0
  | Cell.a1 => Slot.sa1
  | Cell.a20 => Slot.x0
  | Cell.a21 => Slot.x1
  | Cell.g0 => Slot.sg0
  | Cell.g1 => Slot.sg1
  | Cell.b0 => Slot.sb0
  | Cell.z0 => Slot.sz0
  | Cell.z1 => Slot.sz1
  | Cell.b20 => Slot.x1
  | Cell.b21 => Slot.x0
  | Cell.h => Slot.sh

def sameAgent : Cell -> Cell -> Bool
  | Cell.a0, Cell.a0 => true
  | Cell.a0, Cell.a1 => true
  | Cell.a0, Cell.a20 => true
  | Cell.a0, Cell.a21 => true
  | Cell.a0, Cell.g0 => true
  | Cell.a0, Cell.g1 => true
  | Cell.a1, Cell.a0 => true
  | Cell.a1, Cell.a1 => true
  | Cell.a1, Cell.a20 => true
  | Cell.a1, Cell.a21 => true
  | Cell.a1, Cell.g0 => true
  | Cell.a1, Cell.g1 => true
  | Cell.a20, Cell.a0 => true
  | Cell.a20, Cell.a1 => true
  | Cell.a20, Cell.a20 => true
  | Cell.a20, Cell.a21 => true
  | Cell.a20, Cell.g0 => true
  | Cell.a20, Cell.g1 => true
  | Cell.a21, Cell.a0 => true
  | Cell.a21, Cell.a1 => true
  | Cell.a21, Cell.a20 => true
  | Cell.a21, Cell.a21 => true
  | Cell.a21, Cell.g0 => true
  | Cell.a21, Cell.g1 => true
  | Cell.g0, Cell.a0 => true
  | Cell.g0, Cell.a1 => true
  | Cell.g0, Cell.a20 => true
  | Cell.g0, Cell.a21 => true
  | Cell.g0, Cell.g0 => true
  | Cell.g0, Cell.g1 => true
  | Cell.g1, Cell.a0 => true
  | Cell.g1, Cell.a1 => true
  | Cell.g1, Cell.a20 => true
  | Cell.g1, Cell.a21 => true
  | Cell.g1, Cell.g0 => true
  | Cell.g1, Cell.g1 => true
  | Cell.b0, Cell.b0 => true
  | Cell.b0, Cell.z0 => true
  | Cell.b0, Cell.z1 => true
  | Cell.b0, Cell.b20 => true
  | Cell.b0, Cell.b21 => true
  | Cell.b0, Cell.h => true
  | Cell.z0, Cell.b0 => true
  | Cell.z0, Cell.z0 => true
  | Cell.z0, Cell.z1 => true
  | Cell.z0, Cell.b20 => true
  | Cell.z0, Cell.b21 => true
  | Cell.z0, Cell.h => true
  | Cell.z1, Cell.b0 => true
  | Cell.z1, Cell.z0 => true
  | Cell.z1, Cell.z1 => true
  | Cell.z1, Cell.b20 => true
  | Cell.z1, Cell.b21 => true
  | Cell.z1, Cell.h => true
  | Cell.b20, Cell.b0 => true
  | Cell.b20, Cell.z0 => true
  | Cell.b20, Cell.z1 => true
  | Cell.b20, Cell.b20 => true
  | Cell.b20, Cell.b21 => true
  | Cell.b20, Cell.h => true
  | Cell.b21, Cell.b0 => true
  | Cell.b21, Cell.z0 => true
  | Cell.b21, Cell.z1 => true
  | Cell.b21, Cell.b20 => true
  | Cell.b21, Cell.b21 => true
  | Cell.b21, Cell.h => true
  | Cell.h, Cell.b0 => true
  | Cell.h, Cell.z0 => true
  | Cell.h, Cell.z1 => true
  | Cell.h, Cell.b20 => true
  | Cell.h, Cell.b21 => true
  | Cell.h, Cell.h => true
  | _, _ => false

def collide (x y : Cell) : Bool :=
  (slot x == slot y) && !(sameAgent x y)

theorem slot_preserves_rank_on_collision (x y : Cell) :
    collide x y = true -> rank x = rank y := by
  cases x <;> cases y <;> decide

theorem collisions_are_crossed (x y : Cell) :
    collide x y = true <->
      (x = Cell.a20 ∧ y = Cell.b21) ∨
      (x = Cell.b21 ∧ y = Cell.a20) ∨
      (x = Cell.a21 ∧ y = Cell.b20) ∨
      (x = Cell.b20 ∧ y = Cell.a21) := by
  cases x <;> cases y <;> simp [collide, slot, sameAgent]

structure Mask where
  a0 : Bool
  a1 : Bool
  a20 : Bool
  a21 : Bool
  g0 : Bool
  g1 : Bool
  b0 : Bool
  z0 : Bool
  z1 : Bool
  b20 : Bool
  b21 : Bool
  h : Bool
deriving DecidableEq, Repr

def Mask.at (Y : Mask) : Cell -> Bool
  | Cell.a0 => Y.a0
  | Cell.a1 => Y.a1
  | Cell.a20 => Y.a20
  | Cell.a21 => Y.a21
  | Cell.g0 => Y.g0
  | Cell.g1 => Y.g1
  | Cell.b0 => Y.b0
  | Cell.z0 => Y.z0
  | Cell.z1 => Y.z1
  | Cell.b20 => Y.b20
  | Cell.b21 => Y.b21
  | Cell.h => Y.h

def solution (theta : Bool) : Mask :=
  if theta then
    { a0 := true, a1 := true, a20 := false, a21 := true, g0 := false, g1 := true,
      b0 := true, z0 := false, z1 := true, b20 := false, b21 := true, h := true }
  else
    { a0 := true, a1 := true, a20 := true, a21 := false, g0 := true, g1 := false,
      b0 := true, z0 := true, z1 := false, b20 := true, b21 := false, h := true }

def pathSupportABool (theta : Bool) (Y : Mask) : Bool :=
  if theta then
    Y.a0 && Y.a1 && !Y.a20 && Y.a21 && !Y.g0 && Y.g1
  else
    Y.a0 && Y.a1 && Y.a20 && !Y.a21 && Y.g0 && !Y.g1

def pathSupportBThickBool (Y : Mask) : Bool :=
  Y.b0 && Y.h &&
  (Y.z0 == Y.b20) && (Y.z1 == Y.b21) &&
  (Y.z0 || Y.z1)

def pathSupportBThinBool (Y : Mask) : Bool :=
  Y.b0 && Y.h &&
  ((Y.z0 && Y.b20 && !Y.z1 && !Y.b21) ||
   (!Y.z0 && !Y.b20 && Y.z1 && Y.b21))

def noCollisionBool (Y : Mask) : Bool :=
  !(Y.a20 && Y.b21) && !(Y.a21 && Y.b20)

def validThickBool (theta : Bool) (Y : Mask) : Bool :=
  pathSupportABool theta Y && pathSupportBThickBool Y && noCollisionBool Y

def validThinBool (theta : Bool) (Y : Mask) : Bool :=
  pathSupportABool theta Y && pathSupportBThinBool Y && noCollisionBool Y

def validThick (theta : Bool) (Y : Mask) : Prop :=
  validThickBool theta Y = true

def validThin (theta : Bool) (Y : Mask) : Prop :=
  validThinBool theta Y = true

def validHatThick : Bool -> Mask -> Prop :=
  validThick

def validHatThin : Bool -> Mask -> Prop :=
  validThin

instance decidableValidThick (theta : Bool) (Y : Mask) :
    Decidable (validThick theta Y) := by
  unfold validThick
  infer_instance

instance decidableValidThin (theta : Bool) (Y : Mask) :
    Decidable (validThin theta Y) := by
  unfold validThin
  infer_instance

theorem lemmaA1_thick_solution_valid (theta : Bool) :
    validThick theta (solution theta) := by
  cases theta <;> decide

theorem lemmaA1_thin_solution_valid (theta : Bool) :
    validThin theta (solution theta) := by
  cases theta <;> decide

theorem lemmaA1_thick_unique (theta : Bool) (Y : Mask) :
    validThick theta Y -> Y = solution theta := by
  cases theta <;>
    rcases Y with ⟨a0, a1, a20, a21, g0, g1, b0, z0, z1, b20, b21, h⟩ <;>
    cases a0 <;> cases a1 <;> cases a20 <;> cases a21 <;>
    cases g0 <;> cases g1 <;> cases b0 <;> cases z0 <;>
    cases z1 <;> cases b20 <;> cases b21 <;> cases h <;>
    decide

theorem lemmaA1_thin_unique (theta : Bool) (Y : Mask) :
    validThin theta Y -> Y = solution theta := by
  cases theta <;>
    rcases Y with ⟨a0, a1, a20, a21, g0, g1, b0, z0, z1, b20, b21, h⟩ <;>
    cases a0 <;> cases a1 <;> cases a20 <;> cases a21 <;>
    cases g0 <;> cases g1 <;> cases b0 <;> cases z0 <;>
    cases z1 <;> cases b20 <;> cases b21 <;> cases h <;>
    decide

theorem lemmaA1_thick_forces_target (theta : Bool) (Y : Mask) :
    validThick theta Y -> Y.z1 = theta := by
  intro hY
  have huniq : Y = solution theta := lemmaA1_thick_unique theta Y hY
  rw [huniq]
  cases theta <;> rfl

theorem lemmaA1_thin_forces_target (theta : Bool) (Y : Mask) :
    validThin theta Y -> Y.z1 = theta := by
  intro hY
  have huniq : Y = solution theta := lemmaA1_thin_unique theta Y hY
  rw [huniq]
  cases theta <;> rfl

theorem lemmaA1hat_thick_solution_valid (theta : Bool) :
    validHatThick theta (solution theta) := by
  exact lemmaA1_thick_solution_valid theta

theorem lemmaA1hat_thin_solution_valid (theta : Bool) :
    validHatThin theta (solution theta) := by
  exact lemmaA1_thin_solution_valid theta

theorem lemmaA1hat_thick_unique (theta : Bool) (Y : Mask) :
    validHatThick theta Y -> Y = solution theta := by
  exact lemmaA1_thick_unique theta Y

theorem lemmaA1hat_thin_unique (theta : Bool) (Y : Mask) :
    validHatThin theta Y -> Y = solution theta := by
  exact lemmaA1_thin_unique theta Y

theorem lemmaA1hat_thick_forces_target (theta : Bool) (Y : Mask) :
    validHatThick theta Y -> Y.z1 = theta := by
  exact lemmaA1_thick_forces_target theta Y

theorem lemmaA1hat_thin_forces_target (theta : Bool) (Y : Mask) :
    validHatThin theta Y -> Y.z1 = theta := by
  exact lemmaA1_thin_forces_target theta Y

def forwardSeed (c : Cell) : Bool :=
  c == Cell.z1

def forwardConeZ1 (c : Cell) : Bool :=
  c == Cell.b0 || c == Cell.z1

def forwardConeStep (S : Cell -> Bool) (c : Cell) : Bool :=
  S c || anyCell (fun d => S d && (edge c d || collide c d))

theorem lemmaA2_forward_cone_after_one (c : Cell) :
    forwardConeStep forwardSeed c = forwardConeZ1 c := by
  cases c <;> decide

theorem lemmaA2_forward_cone_fixpoint (c : Cell) :
    forwardConeStep forwardConeZ1 c = forwardConeZ1 c := by
  cases c <;> decide

theorem lemmaA2_forward_cone_eq (c : Cell) :
    forwardConeZ1 c = true ↔ c = Cell.b0 ∨ c = Cell.z1 := by
  cases c <;> simp [forwardConeZ1]

def backwardSeed : Cell -> Bool :=
  forwardSeed

def backwardConeZ1 : Cell -> Bool :=
  forwardConeZ1

def backwardConeStepHat (S : Cell -> Bool) (c : Cell) : Bool :=
  S c || anyCell (fun d => S d && (edgeHat d c || collide c d))

theorem lemmaA2_backward_cone_after_one (c : Cell) :
    backwardConeStepHat backwardSeed c = backwardConeZ1 c := by
  cases c <;> decide

theorem lemmaA2_backward_cone_fixpoint (c : Cell) :
    backwardConeStepHat backwardConeZ1 c = backwardConeZ1 c := by
  cases c <;> decide

theorem lemmaA2_backward_cone_eq (c : Cell) :
    backwardConeZ1 c = true ↔ c = Cell.b0 ∨ c = Cell.z1 := by
  cases c <;> simp [backwardConeZ1, forwardConeZ1]

def moldForward (theta : Bool) : Cell -> Bool
  | Cell.a0 => true
  | Cell.a1 => true
  | Cell.a20 => !theta
  | Cell.a21 => theta
  | Cell.g0 => !theta
  | Cell.g1 => theta
  | Cell.b0 => true
  | Cell.z0 => true
  | Cell.z1 => true
  | Cell.b20 => true
  | Cell.b21 => true
  | Cell.h => true

def moldBackward : Bool -> Cell -> Bool :=
  moldForward

def hasOtherMold (c : Cell) : Bool :=
  anyCell (fun d => collide c d)

def otherMoldForward (theta : Bool) (c : Cell) : Bool :=
  anyCell (fun d => collide c d && moldForward theta d)

def otherMoldBackward (theta : Bool) (c : Cell) : Bool :=
  anyCell (fun d => collide c d && moldBackward theta d)

structure Label where
  isStart : Bool
  isGoal : Bool
  mold : Bool
  hasOther : Bool
  otherMold : Bool
deriving DecidableEq, Repr

def forwardStart (c : Cell) : Bool :=
  c == Cell.a0 || c == Cell.b0

def forwardGoal (theta : Bool) (c : Cell) : Bool :=
  (if theta then c == Cell.g1 else c == Cell.g0) || c == Cell.h

def backwardStart (theta : Bool) (c : Cell) : Bool :=
  (if theta then c == Cell.g1 else c == Cell.g0) || c == Cell.h

def backwardGoal (c : Cell) : Bool :=
  c == Cell.a0 || c == Cell.b0

def forwardLabel (theta : Bool) (c : Cell) : Label :=
  { isStart := forwardStart c
    isGoal := forwardGoal theta c
    mold := moldForward theta c
    hasOther := hasOtherMold c
    otherMold := otherMoldForward theta c }

def backwardLabel (theta : Bool) (c : Cell) : Label :=
  { isStart := backwardStart theta c
    isGoal := backwardGoal c
    mold := moldBackward theta c
    hasOther := hasOtherMold c
    otherMold := otherMoldBackward theta c }

theorem lemmaA2_forward_view_equal :
    forall c : Cell, forwardConeZ1 c = true ->
      forwardLabel false c = forwardLabel true c := by
  intro c
  cases c <;> decide

theorem lemmaA2_backward_view_equal :
    forall c : Cell, backwardConeZ1 c = true ->
      backwardLabel false c = backwardLabel true c := by
  intro c
  cases c <;> decide

def ForwardPairInvariant (out : Bool -> Mask) : Prop :=
  (forall c : Cell, forwardConeZ1 c = true ->
      forwardLabel false c = forwardLabel true c) ->
    (out false).z1 = (out true).z1

def BackwardPairInvariant (out : Bool -> Mask) : Prop :=
  (forall c : Cell, backwardConeZ1 c = true ->
      backwardLabel false c = backwardLabel true c) ->
    (out false).z1 = (out true).z1

theorem theoremA_forward_thick_pair_contradiction (out : Bool -> Mask) :
    ForwardPairInvariant out ->
      validThick false (out false) ->
        validThick true (out true) ->
          False := by
  intro hpair h0 h1
  have hzSame : (out false).z1 = (out true).z1 :=
    hpair lemmaA2_forward_view_equal
  have hz0 : (out false).z1 = false :=
    lemmaA1_thick_forces_target false (out false) h0
  have hz1 : (out true).z1 = true :=
    lemmaA1_thick_forces_target true (out true) h1
  rw [hz0] at hzSame
  rw [hz1] at hzSame
  cases hzSame

theorem theoremA_forward_thin_pair_contradiction (out : Bool -> Mask) :
    ForwardPairInvariant out ->
      validThin false (out false) ->
        validThin true (out true) ->
          False := by
  intro hpair h0 h1
  have hzSame : (out false).z1 = (out true).z1 :=
    hpair lemmaA2_forward_view_equal
  have hz0 : (out false).z1 = false :=
    lemmaA1_thin_forces_target false (out false) h0
  have hz1 : (out true).z1 = true :=
    lemmaA1_thin_forces_target true (out true) h1
  rw [hz0] at hzSame
  rw [hz1] at hzSame
  cases hzSame

theorem theoremA_backward_thick_pair_contradiction (out : Bool -> Mask) :
    BackwardPairInvariant out ->
      validHatThick false (out false) ->
        validHatThick true (out true) ->
          False := by
  intro hpair h0 h1
  have hzSame : (out false).z1 = (out true).z1 :=
    hpair lemmaA2_backward_view_equal
  have hz0 : (out false).z1 = false :=
    lemmaA1hat_thick_forces_target false (out false) h0
  have hz1 : (out true).z1 = true :=
    lemmaA1hat_thick_forces_target true (out true) h1
  rw [hz0] at hzSame
  rw [hz1] at hzSame
  cases hzSame

theorem theoremA_backward_thin_pair_contradiction (out : Bool -> Mask) :
    BackwardPairInvariant out ->
      validHatThin false (out false) ->
        validHatThin true (out true) ->
          False := by
  intro hpair h0 h1
  have hzSame : (out false).z1 = (out true).z1 :=
    hpair lemmaA2_backward_view_equal
  have hz0 : (out false).z1 = false :=
    lemmaA1hat_thin_forces_target false (out false) h0
  have hz1 : (out true).z1 = true :=
    lemmaA1hat_thin_forces_target true (out true) h1
  rw [hz0] at hzSame
  rw [hz1] at hzSame
  cases hzSame

theorem theoremA_composite_thick_excludes_oneway
    (outForward outBackward : Bool -> Mask) :
    (ForwardPairInvariant outForward ->
      validThick false (outForward false) ->
        validThick true (outForward true) -> False) ∧
    (BackwardPairInvariant outBackward ->
      validHatThick false (outBackward false) ->
        validHatThick true (outBackward true) -> False) := by
  exact ⟨theoremA_forward_thick_pair_contradiction outForward,
    theoremA_backward_thick_pair_contradiction outBackward⟩

theorem theoremA_composite_thin_excludes_oneway
    (outForward outBackward : Bool -> Mask) :
    (ForwardPairInvariant outForward ->
      validThin false (outForward false) ->
        validThin true (outForward true) -> False) ∧
    (BackwardPairInvariant outBackward ->
      validHatThin false (outBackward false) ->
        validHatThin true (outBackward true) -> False) := by
  exact ⟨theoremA_forward_thin_pair_contradiction outForward,
    theoremA_backward_thin_pair_contradiction outBackward⟩

#print axioms edgeHat_is_reversal
#print axioms edge_unit_step
#print axioms edgeHat_unit_step
#print axioms slot_preserves_rank_on_collision
#print axioms collisions_are_crossed
#print axioms lemmaA1_thick_solution_valid
#print axioms lemmaA1_thin_solution_valid
#print axioms lemmaA1_thick_unique
#print axioms lemmaA1_thin_unique
#print axioms lemmaA1_thick_forces_target
#print axioms lemmaA1_thin_forces_target
#print axioms lemmaA1hat_thick_solution_valid
#print axioms lemmaA1hat_thin_solution_valid
#print axioms lemmaA1hat_thick_unique
#print axioms lemmaA1hat_thin_unique
#print axioms lemmaA1hat_thick_forces_target
#print axioms lemmaA1hat_thin_forces_target
#print axioms lemmaA2_forward_cone_after_one
#print axioms lemmaA2_forward_cone_fixpoint
#print axioms lemmaA2_forward_cone_eq
#print axioms lemmaA2_backward_cone_after_one
#print axioms lemmaA2_backward_cone_fixpoint
#print axioms lemmaA2_backward_cone_eq
#print axioms lemmaA2_forward_view_equal
#print axioms lemmaA2_backward_view_equal
#print axioms theoremA_forward_thick_pair_contradiction
#print axioms theoremA_forward_thin_pair_contradiction
#print axioms theoremA_backward_thick_pair_contradiction
#print axioms theoremA_backward_thin_pair_contradiction
#print axioms theoremA_composite_thick_excludes_oneway
#print axioms theoremA_composite_thin_excludes_oneway

end TheoremA


==> anc/theoremA_check.py <==
"""Exhaustive checks supporting the impossibility theorem (Theorem 2 in the
paper) and the bandwidth trade-off (Theorem 3).

Self-contained: standard library only.  Abstract ranked DAGs and the machine
class only; nothing here depends on any implementation.

Checks
  V1  the gadget G*(L) (depth L+2): for each of the two queries the valid joint
      output is unique and the target bit Y(z^1) equals the query bit b, under
      the thick (path-support) output convention.
  V2  the same under the thin (single-path) output convention.
  V3  cone invariance: the labelled initial view of the forward ancestor cone of
      the target z^1 -- following increasing-time edges backwards and conflict
      adjacencies in both directions, at unbounded radius -- is identical under
      both queries.  The view contains the endpoint markers, the cell's own
      cavity bit, and the generous slot-local foreign cavity bits.  For contrast
      the undirected distance from the query-dependent cells to the target is
      printed as well; that is the quantity a distance-based bound would use.
  V4  the time-reversed gadget: forced target bit and descendant-cone invariance.
  V5  direct sum: p slot-disjoint copies force the target vector to equal b, for
      every b, p = 1..3.
  V6  subdivision robustness: V1 and V3 re-checked for L = 1..6.
  V7  an alternative diamond-shaped selector variant G*_diamond(T), T = 2..5,
      which forces the same flip; a cross-check that the construction does not
      depend on the particular branch shape.
  V8  collapse of the weaker constructions once cavities are supplied:
      (a) the single-agent fork is solved in zero rounds from own-cavity bits;
      (b) a selector whose target cell sits on the SELECTOR agent is solved in
          zero rounds from own-cavity bits, whereas the same selector with the
          target on the RESPONDER agent is not -- which is why the paper fixes
          the responder placement.

Run:      python3 theoremA_check.py
Compare:  python3 theoremA_check.py | diff -u expected_theoremA.txt -
"""
import itertools
from collections import deque

# ----------------------------------------------------------------------
# generic helpers: path-support enumeration, single paths, cavities
# ----------------------------------------------------------------------


def succ_pred(nodes, edges):
    succ = {n: [] for n in nodes}
    pred = {n: [] for n in nodes}
    for a, b in edges:
        succ[a].append(b)
        pred[b].append(a)
    return succ, pred


def reach(nodes, edges, src, forward=True):
    succ, pred = succ_pred(nodes, edges)
    adj = succ if forward else pred
    seen, dq = {src}, deque([src])
    while dq:
        x = dq.popleft()
        for y in adj[x]:
            if y not in seen:
                seen.add(y)
                dq.append(y)
    return seen


def cavity(nodes, edges, s, g):
    return reach(nodes, edges, s, True) & reach(nodes, edges, g, False)


def path_supports(nodes, edges, s, g):
    """All S satisfying PRED and SUCC, i.e. all path-supports."""
    succ, pred = succ_pred(nodes, edges)
    C = cavity(nodes, edges, s, g)
    free = [n for n in C if n not in (s, g)]
    out = []
    for bits in itertools.product([0, 1], repeat=len(free)):
        S = {s, g} | {n for n, b in zip(free, bits) if b}
        ok = all((q == s or any(p in S for p in pred[q])) and
                 (q == g or any(t in S for t in succ[q])) for q in S)
        if ok:
            out.append(frozenset(S))
    return out


def thin_paths(nodes, edges, s, g):
    succ, _ = succ_pred(nodes, edges)
    res = []

    def go(x, acc):
        if x == g:
            res.append(frozenset(acc))
            return
        for y in succ[x]:
            go(y, acc + [y])
    go(s, [s])
    return res


def joint(agents, enum):
    """agents = [(nodes, edges, s, g, slotmap)] ; enum = path_supports or thin_paths"""
    per = [enum(n, e, s, g) for (n, e, s, g, _) in agents]
    good = []
    for combo in itertools.product(*per):
        used, ok = {}, True
        for (S, (_, _, _, _, slot)) in zip(combo, agents):
            for q in S:
                if q in slot:
                    if slot[q] in used:
                        ok = False
                        break
                    used[slot[q]] = 1
            if not ok:
                break
        if ok:
            good.append(combo)
    return good


# ----------------------------------------------------------------------
# the gadget G*(L), in the orientation that is hard for forward-only machines
#   A (selector) : a0 -> a1_1 -> ... -> a1_L -> {a2^0,a2^1} -> {g^0,g^1}
#                  pins: (a0, g^b)          <-- the only query-dependent datum
#   B (responder): b0 -> {z^0,z^1} -> z^r_2 -> ... -> z^r_L -> b2^r -> h
#                  pins: (b0, h)            <-- identical in every query
#   conflicts (crossed): a2^0 ~ b2^1,  a2^1 ~ b2^0     (rank L+1)
#   target       : z = z^1 (rank 1)
# ----------------------------------------------------------------------


def gadget(L, tag=''):
    A_nodes = ['a0'] + [f'a1_{i}' for i in range(1, L + 1)] + \
              ['a2^0', 'a2^1', 'g^0', 'g^1']
    A_edges = [('a0', 'a1_1')] + \
              [(f'a1_{i}', f'a1_{i+1}') for i in range(1, L)] + \
              [(f'a1_{L}', 'a2^0'), (f'a1_{L}', 'a2^1'),
               ('a2^0', 'g^0'), ('a2^1', 'g^1')]
    B_nodes = ['b0', 'z^0', 'z^1'] + \
              [f'z^{r}_{i}' for r in (0, 1) for i in range(2, L + 1)] + \
              ['b2^0', 'b2^1', 'h']
    B_edges = [('b0', 'z^0'), ('b0', 'z^1')]
    for r in (0, 1):
        chain = [f'z^{r}'] + [f'z^{r}_{i}' for i in range(2, L + 1)] + [f'b2^{r}']
        B_edges += list(zip(chain, chain[1:]))
        B_edges += [(f'b2^{r}', 'h')]
    slot = {'a2^0': 'X0', 'b2^1': 'X0', 'a2^1': 'X1', 'b2^0': 'X1'}
    ren = (lambda s: s + tag) if tag else (lambda s: s)
    A_nodes = [ren(x) for x in A_nodes]
    A_edges = [(ren(x), ren(y)) for x, y in A_edges]
    B_nodes = [ren(x) for x in B_nodes]
    B_edges = [(ren(x), ren(y)) for x, y in B_edges]
    slot = {ren(x): v + tag for x, v in slot.items()}
    return A_nodes, A_edges, B_nodes, B_edges, slot, ren


def rank(node, L):
    """Rank (time layer); defined so that the two agents stay layer-aligned
    after subdivision."""
    n = node.split('#')[0]
    if n in ('a0', 'b0'):
        return 0
    if n in ('z^0', 'z^1'):
        return 1
    if n.startswith('a1_'):
        return int(n[3:])
    if '_' in n and n.startswith('z^'):
        return int(n.split('_')[1])
    if n.startswith('a2^') or n.startswith('b2^'):
        return L + 1
    if n.startswith('g^') or n == 'h':
        return L + 2
    raise ValueError(n)


def instance(L, b, tag=''):
    A_n, A_e, B_n, B_e, slot, ren = gadget(L, tag)
    A = (A_n, A_e, ren('a0'), ren(f'g^{b}'), slot)
    B = (B_n, B_e, ren('b0'), ren('h'), slot)
    return A, B, slot, ren


# ---- initial labelled views (the runtime inputs) ----------------------


def labels(agents, slot):
    """Runtime input of each cell: (isStart, isGoal, own cavity bit, and the
    generous slot-local foreign cavity bits as a sorted tuple)."""
    cav = {}
    for (n, e, s, g, _) in agents:
        C = cavity(n, e, s, g)
        for q in n:
            cav[q] = int(q in C)
    lab = {}
    for (n, e, s, g, _) in agents:
        for q in n:
            nb = tuple(sorted(cav[r] for r in slot
                              if r != q and slot.get(r) == slot.get(q)
                              and slot.get(q) is not None))
            lab[q] = (int(q == s), int(q == g), cav[q], nb)
    return lab


def cone(agents, slot, target, forward=True, radius=None):
    """Forward ancestor cone (forward=True) or backward descendant cone
    (forward=False).  Increasing-time edges are followed in the appropriate
    direction; conflict adjacencies are time-neutral and followed both ways."""
    succ, pred = {}, {}
    for (n, e, s, g, _) in agents:
        sc, pr = succ_pred(n, e)
        succ.update(sc)
        pred.update(pr)
    conf = {}
    for q in slot:
        conf[q] = [r for r in slot if r != q and slot[r] == slot[q]]
    step = pred if forward else succ
    seen, frontier, d = {target}, [target], 0
    while frontier and (radius is None or d < radius):
        nxt = []
        for x in frontier:
            for y in step.get(x, []) + conf.get(x, []):
                if y not in seen:
                    seen.add(y)
                    nxt.append(y)
        frontier, d = nxt, d + 1
    return seen


def undirected_dist(agents, slot, src_set, target):
    adj = {}
    for (n, e, s, g, _) in agents:
        for q in n:
            adj.setdefault(q, set())
        for a, c in e:
            adj[a].add(c)
            adj[c].add(a)
    for q in slot:
        for r in slot:
            if r != q and slot[r] == slot[q]:
                adj[q].add(r)
    dist = {target: 0}
    dq = deque([target])
    while dq:
        x = dq.popleft()
        for y in adj[x]:
            if y not in dist:
                dist[y] = dist[x] + 1
                dq.append(y)
    return min(dist[s] for s in src_set if s in dist)


# ----------------------------------------------------------------------
def check_forward(L, enum, verbose=True, label='V1'):
    res = {}
    views = {}
    for b in (0, 1):
        A, B, slot, ren = instance(L, b)
        js = joint([A, B], enum)
        assert len(js) == 1, f'L={L} b={b}: joint outputs = {len(js)} (expected 1)'
        SA, SB = js[0]
        z = ren('z^1')
        res[b] = int(z in SB)
        lab = labels([A, B], slot)
        cn = cone([A, B], slot, z, forward=True)
        views[b] = (frozenset(cn), tuple(sorted((q, lab[q]) for q in cn)))
    assert res == {0: 0, 1: 1}, res
    assert views[0] == views[1], 'cone view differs!'
    if verbose:
        A, B, slot, ren = instance(L, 0)
        diff = {q for q in labels([A, B], slot)}
        A_q1, B_q1, slot1, ren1 = instance(L, 1)
        l0, l1 = labels([A, B], slot), labels([A_q1, B_q1], slot1)
        diffcells = sorted(q for q in l0 if l0[q] != l1[q])
        d = undirected_dist([A, B], slot, set(diffcells), ren('z^1'))
        print(f'  {label} L={L}: joint output unique for both queries; '
              f'Y(z^1)=b confirmed; forward cone = {sorted(views[0][0])} '
              f'(identical across queries); differing input cells = {diffcells} '
              f'(min rank {min(rank(q, L) for q in diffcells)}); '
              f'undirected dist to target = {d}')
    return views[0][0]


def check_backward(L, verbose=True):
    """The time-reversed family: reverse every edge, replace tau by L+2-tau, and
    exchange each agent's start and goal."""
    res, views = {}, {}
    for b in (0, 1):
        A, B, slot, ren = instance(L, b)
        rA = ([n for n in A[0]], [(y, x) for x, y in A[1]], A[3], A[2], slot)
        rB = ([n for n in B[0]], [(y, x) for x, y in B[1]], B[3], B[2], slot)
        js = joint([rA, rB], path_supports)
        assert len(js) == 1, f'backward L={L} b={b}: {len(js)} joint outputs'
        SA, SB = js[0]
        z = ren('z^1')
        res[b] = int(z in SB)
        lab = labels([rA, rB], slot)
        cn = cone([rA, rB], slot, z, forward=False)
        views[b] = (frozenset(cn), tuple(sorted((q, lab[q]) for q in cn)))
    assert res == {0: 0, 1: 1}, res
    assert views[0] == views[1], 'descendant cone view differs!'
    if verbose:
        print(f'  V4 L={L}: time-reversed gadget — joint output unique, '
              f'Y(z^1)=b confirmed; backward (descendant) cone = '
              f'{sorted(views[0][0])} identical across queries')


def check_directsum(p, L=1):
    for bvec in itertools.product((0, 1), repeat=p):
        agents = []
        rens = []
        for j, b in enumerate(bvec):
            A, B, slot, ren = instance(L, b, tag=f'#{j}')
            agents += [A, B]
            rens.append(ren)
        js = joint(agents, path_supports)
        assert len(js) == 1, f'p={p} b={bvec}: {len(js)} joint outputs'
        out = tuple(int(rens[j]('z^1') in js[0][2 * j + 1]) for j in range(p))
        assert out == bvec, (bvec, out)
    print(f'  V5 p={p}: all {2**p} queries feasible, joint output unique, '
          f'target vector = b (bijection onto {{0,1}}^{p})')


# ----------------------------------------------------------------------
# V7: the alternative diamond-shaped selector variant
# ----------------------------------------------------------------------


def diamond_variant(T):
    A_nodes = ['sA'] + [f'up{i}' for i in range(1, T + 1)] + \
              [f'dn{i}' for i in range(1, T + 1)] + ['gA']
    A_edges = [('sA', 'up1'), ('sA', 'dn1')] + \
              [(f'up{i}', f'up{i+1}') for i in range(1, T)] + \
              [(f'dn{i}', f'dn{i+1}') for i in range(1, T)] + \
              [(f'up{T}', 'gA'), (f'dn{T}', 'gA')]
    B_nodes = [f'c{i}' for i in range(T)] + ['u', 'd', 'gB1', 'gB2']
    B_edges = [(f'c{i}', f'c{i+1}') for i in range(T - 1)] + \
              [(f'c{T-1}', 'u'), (f'c{T-1}', 'd'), ('u', 'gB1'), ('d', 'gB2')]
    slot = {f'up{T}': 'X', 'u': 'X', f'dn{T}': 'Y', 'd': 'Y'}
    zs = {}
    for q, gB in (('q1', 'gB1'), ('q2', 'gB2')):
        A = (A_nodes, A_edges, 'sA', 'gA', slot)
        B = (B_nodes, B_edges, 'c0', gB, slot)
        js = joint([A, B], path_supports)
        assert len(js) == 1, (T, q, len(js))
        zs[q] = int('up1' in js[0][0])
    assert zs['q1'] != zs['q2'], zs
    return zs


# ----------------------------------------------------------------------
# V8: collapse of the weaker constructions once cavities are supplied
# ----------------------------------------------------------------------


def single_agent_fork_collapse():
    """The single-agent fork s->a->g1, s->b->g2.  Once cavity bits are supplied,
    every cell outputting its own cavity bit is correct in zero rounds."""
    nodes = ['s', 'a', 'b', 'g1', 'g2']
    edges = [('s', 'a'), ('a', 'g1'), ('s', 'b'), ('b', 'g2')]
    ok = True
    for g in ('g1', 'g2'):
        C = cavity(nodes, edges, 's', g)
        sups = path_supports(nodes, edges, 's', g)
        assert len(sups) == 1
        ok &= (set(sups[0]) == C)
    assert ok
    return 'own-cavity-bit solver is correct (0 rounds, no channels)'


def selector_target_placement(target_side):
    """A selector in which the query bit pins agent A's goal.
    target_side='A': the target is a branch cell of the SELECTOR agent
                     -> collapses, own cavity bit already answers;
    target_side='B': the target is an early branch cell of the RESPONDER
                     -> does not collapse; this is the placement the paper fixes."""
    A_n = ['a0', 'aA0', 'aA1', 'ag0', 'ag1']
    A_e = [('a0', 'aA0'), ('a0', 'aA1'), ('aA0', 'ag0'), ('aA1', 'ag1')]
    B_n = ['b0', 'zB0', 'zB1', 'bh']
    B_e = [('b0', 'zB0'), ('b0', 'zB1'), ('zB0', 'bh'), ('zB1', 'bh')]
    slot = {'aA0': 'U', 'zB1': 'U', 'aA1': 'V', 'zB0': 'V'}  # crossed conflicts
    out, own = {}, {}
    for b in (0, 1):
        A = (A_n, A_e, 'a0', f'ag{b}', slot)
        B = (B_n, B_e, 'b0', 'bh', slot)
        js = joint([A, B], path_supports)
        assert len(js) == 1, (b, len(js))
        SA, SB = js[0]
        tgt = 'aA1' if target_side == 'A' else 'zB1'
        out[b] = int(tgt in (SA if target_side == 'A' else SB))
        CA = cavity(A_n, A_e, 'a0', f'ag{b}')
        CB = cavity(B_n, B_e, 'b0', 'bh')
        own[b] = int(tgt in (CA if target_side == 'A' else CB))
    forced = (out[0] != out[1])
    solvable_by_own_cavity = (own == out)
    return forced, solvable_by_own_cavity, out, own


# ----------------------------------------------------------------------
if __name__ == '__main__':
    print('V1  gadget G*(L), thick (path-support) convention')
    check_forward(1, path_supports, label='V1')

    print('V2  same, thin (single-path) convention')
    check_forward(1, thin_paths, label='V2')

    print('V3  cone invariance is reported inline in V1/V2 (forward cone column)')

    print('V4  backward dual (time-reversed) gadget')
    check_backward(1)

    print('V5  direct sum over p disjoint copies')
    for p in (1, 2, 3):
        check_directsum(p)

    print('V6  subdivision robustness (L = 1..6): the forced-output and '
          'cone-invariance lemmas (Lemmas 3 and 4) re-checked')
    for L in range(1, 7):
        check_forward(L, path_supports, label='V6')
        check_backward(L, verbose=False)
    print('      (backward dual also re-checked for L = 1..6)')

    print('V7  alternative diamond-shaped selector variant, T = 2..5')
    for T in range(2, 6):
        zs = diamond_variant(T)
        print(f'  T={T}: unique joint output per query, z=up1 bits {zs} (flipped)')

    print('V8  collapse of the existing theorems under cavity input')
    print(f'  (a) single-agent fork: {single_agent_fork_collapse()}')
    for side in ('A', 'B'):
        forced, own_ok, out, ownv = selector_target_placement(side)
        print(f'  (b) selector, target on agent {side}: '
              f'forced={forced}, solvable by own cavity bit alone={own_ok} '
              f'(output {out}, own cavity {ownv})')

    print('\nALL CHECKS PASSED')

